Improved local models and new Bell inequalities via Frank-Wolfe algorithms

In Bell scenarios with two outcomes per party, we algorithmically consider the two sides of the membership problem for the local polytope: constructing local models and deriving separating hyperplanes, that is, Bell inequalities. We take advantage of the recent developments in so-called Frank-Wolfe algorithms to significantly increase the convergence rate of existing methods. As an application, we study the threshold value for the nonlocality of two-qubit Werner states under projective measurements. Here, we improve on both the upper and lower bounds present in the literature. Importantly, our bounds are entirely analytical; moreover, they yield refined bounds on the value of the Grothendieck constant of order three: $1.4367\leqslant K_G(3)\leqslant1.4546$. We also demonstrate the efficiency of our approach in multipartite Bell scenarios, and present the first local models for all projective measurements with visibilities noticeably higher than the entanglement threshold. We make our entire code accessible as a Julia library called BellPolytopes.jl.

==> DIB+23_sup.jl <==
using GenericLinearAlgebra
using LinearAlgebra
using Polynomials
using Printf
setprecision(1000)

#  Lower bound on the nonlocality threshold of two-qubit Werner states in Eq. (4)
η² = 400661668761511685891707391618048303133006693264787100916733109001017017102465917536295829625212569637970148933031314920172177920284354785451100386565473899067044617067808638239526830234894071780246109471476975820128828097851536465452639469766226296374859494059303356868786481235991184//403273770618470849839400048014576816938628781885235932666885444401885539613310062284561116259798016610364551050682968503795984444658835013568980666178887797159495390995257655100288497326671099250765715631933668243215745666352219800773580803239239341833314656024403268009211288338433025
@printf("%.4f\n", η²) # 0.9935
υ = 28290371612969987505074725071019061514952852283797099648776758449495279759632614384808364371493477793796950767825857488454357638386342227200703791484124118507005500539224050428573657842946786603566448112719702841258995490676041911070502069199492389277111867033763751584721682208543014787350218375937068760644083567425498768350005130687381021924841699191084273735983067837684170856942549611845240060183585083136274620873653185672033797870837965270632873896910766818651808874888809189319056056987192220562577733219791628509155436136814080590334381420619755682553378188582883070126663090505671717040199199074812986646807892928934100775567790568514216744041259929808297699968339670675573356361588366121872786645029577276839769407609525020106596377841883435814315912950232859181471559172580891944297002592790001155851671958135158582703144914794040838158723459532063878609508786608167483736691458726725003384046094074100906306878715120624985047258513143641553332176821412165448518108622337203961072266112593438459577364621983670943111024425095064590300949754705209731900780665625800521809105867488106358707740404068002746993892888195138541862903633664875737326501141840253553987075134045149264289993259555459246243641583286411451951207501695087408283980807184472242989686449422008340884562284892044006217217137032497767083439190585339893340469733823005264098181363218560309122373720820180111535877198380714268043663019938729811747445471100322531450082122338249244331245851189891727564023311318190857165495724285628402603817191249321112393541627926480376575572936311012568801836135283245696846693941618836432728279987726476713115702273501250989451941501022438578694131542561092705333764382926658090891987817853893586060250034225478797079369428653997361260820968939733783993097537133406977780987414925295438199392657614168082318222724914992784751984365015584128266274930383965601934022362186776621603584916128550095119285582339865200544936815538243677062446856194735795075825591860739427747143064203993873434417877637543271470449200597519266366333683215008414717850659332900147667328365731318375089113522164757049586040739073268906899333648885955243144880016877198492085131247322022619774969107550043562664218890871122648563606759908128642838438993987729141211908147698527576447019434242531543776294679894768819646074423674797242364907977687366634720146548636704596319957120385943602215500351839414418996110215938950895546907578324623282547143418245563573526157291216228052845491889458603266600073880899269392478283908139935619935008275259842183618244982313242789634870778347380671983267701787567083548704635417617982922826172949505445330782621527391528409955911981378275680637273878569109375715163194174162113842062419552124076384102434415062260041343419498236039156846179985215493046824169439680823373546159783512173782528566735323807939505086970708993830378936950486356351979526213366158566602589238321937972773031532275353116912895303922074765619016894870929127817766133869117469369423592955422846778911573983159298824186701815812915996728816708249349027621768637353552464109584320664529555504271712905137943854144911534653552027856233557525534080816865129238300199295304817588038894596296225799159035192815982944647135195320334843937719355473932655458329697999348076844875407732260858077011082227159491716071830764794691693809696462590847391127576726970341559432978965426051121570794501104233249282024970441517681240725000179472548484184127256369485249412491197171915875358828301928993905323392952174136723375024325317743931234183088858921455706284567432796787054971140735139652719037319388958876665992358122262490412344793220125560909346967939309375048285824067056438864521355418866576534681919982137855466128089476749754243456962441557718748320668961029873766328892340587782089565739394685993097612581013180344115853036625212233668795830072099773879958169451317316301445275293282857565431455460656756748704053218416882236902898321170863713980857336245494485025037138100467495112181930828177464559838502930155581555601089839540472345407892888308908402514156174727394924586896211188498953267887163417650586079364781503432964541120075893297865328264848999850342087919008494534667490191820815545641872251084842029331619049229247185913964045143265296277288776524845631901834758215449634950919230401954461197949056202682001233925428011122880267790800312971316013504391434050352927161402130024300091891904723483538202533126264825777904439580339954981870631683313386831098276146401883261498792517408984189512742604125127491391295380263359660226645306164474395666877089569020685558961542280230935980757771355959254073869413746442029699810834104435241719451030681660752870366820848253777886896142639419461161461112895018443097027910451061054762817051192352948211360760794497842362977817631516979770616820558248058283341186478308696211810812149453488122806323173673477214902368095484242665866140572724482238444006033486841474841025815476128905834691962300753692654531774265835847218811971476981263245927671492443484314185144926208694066974647717197094351706863605625643535029779413729448733065215872394978475353205631418544250365786673452923151903184096794753316369790833183523462545077018991739180182200974095490218444200346972348697264818987339030774675792918706143389460553438502204427128089001871340791568431807778919385495469956781990476888982279208118406774689119774073736914127103536041297168084981626979347139019763730611256430228893367772928561761656743082642218717866479141968131575734781831197239595221468725334461091442220144675950336740974392716637061153427665425944312048231733000264110409421317830474511601296042734799354302786365494784597693341666566153253549333216674504468692298526014841679653056536918751487094778041172444249975981942816939232544516237731724749201341374420218907676780164115157987284324865601580565632762866957368221615507112482916224500943724100415235863141504956933909456116651774167463394433330394834814270376475616442723081389641911413995429575606512869008764846004933444958995271415056230175774671980505165450491838509402738949574765717050581795262125123372193651169221071677861663102748961391164795727669582933476108277577359875781371807815827883418520146511214015641237670371252620307436296981399235782161154375867866316318233544438860869895938542187649872018444286655230033707030163379895119933207855383288920738770645858074510650021045985399671988172750961592036668554691852861881944659870474259480153336462260543890572700589982120942828112753012428544059189678882205258970865756989903345095526864805403963279699116380955774737476239977764229448531008050571854533958581988395916875505507957475389134707600222378661611876942361379296128691689118580808558331248428352733221258987131757951593157455467591682325989040324685800544948317563662358806195373419121328512299068874132987169530015921218318174868383309162995777386826244928310145602400640033448280597401400600921344931001043285061203356067984153468645923684908763660553735173211988900897678262275726962776100269952031689298707883562225884225516598853749591206429262646673314059980311497752799964617364652968701888143831008179041715871372613825226380974706838244502083042605523055122114687228324338237577282299449589082971914777585360305912004744422910058476000854559461406166131635448577922243718200428225485838248833845493706126486441481821787664280614355868022319137300028813019804673643813050683746204898386329440611567906506036478838926129219255492020433101359030737994189806236487414910884632234498183968784846456402436715281651744594864529191026816847838528870790369400227000638797875094719303958711325653548173415267281484318998927411472991632138725908348463572996494293707232657744220881239522426815332979495506083145941891731980263905912509362783925193402462437782661545277062962175753218227366410913588729079980513630456570021636422264316825033192342238186493762434956662295344837149161113985068170886163441131668719839269136251352984969636553784206042810898773084120423442946756498351495858034762853390284339819088061019228542658895474299079151216920981999638192182763097822822818287928401825908565993014472689794177886792402429589148479658768523847787525969801475243605383408649470775483942084959125495042867040019772216579546677902772297377039238666176317329793839866029539716993557500245439946930319170179589386730713708172948740638066180751050525456387719594379025762166716456181230307082622247434654997936997494204065414377797255056539593848149575833302912216443400363996418095681150016708954121429854068535851999282897359010498193104197746175527070272628383312229453223918413476011057638852960548790157709875557676217544138905449721814070486028609370266609223811319900961258486641210645491294631408075076997403986440704140314702542025873244794276600665421588189642036455860636920923129770872307882069879445788964528395726748891922888254632538011177139195035533286050267773094469654871067306659615692151851381784050701286284652235458665991689775177740195665458909163743313670732423218600388293254147452054272401055504705042590160501695630453928096895955200864281285212699349493099424388410651464852444664849096327917686227822701165669309744627334249277360676042854551105330002902725486643614183718045858927152094645965035826346561811521121414179687627247092473419453598737824722540357863099598355606903043324252015748953123268149543694418535734794172483344194531899213698812523896236148533427673177383048883153580419319002166949314777484880147397725346062307344538276484342244603952628565934915872146075877965514230078806596987218167625142909363572189046522468136182578101585952749557444448247576305725014612371987226207634056949265572973616266983560149968709330054822397844632533563683513373956272742863920639042635275355115082547760845874258656818669534210275448017209731494774877598546082626510492674433945264091199532538385146464275873726684066398103360325318777690321124042010753403051754493122373391393241205877346412346513665887037326452545052968682022919666329292128624276966616659151430447372999333064289896491246385934458193023626415836520324336384643617424904155450748539861626055430550459279328561251553815258114074905701546543184654731002156582601491518208884146760379113521458573697842343819995458841467651393292549368660570109559419951980837812866128453852713960215715469117784762765086943149806225991282124814689735305547786154176054831965274880260841101498960837394627465038974761672215561473711537265617016440805271322975336073339925915698140651305581971308370539727344976176131427010712255675081934779959570698523029871819237566845530773220808561137547288690679055576258771576925832018174075532917208356766741628864155505689256591926372639569292209920964326320212894471320774799494604324662967961657698944041238697861050217490784932165186663016289459789646602242437480352510684035182250512336549234215175435704451045358596188307471086221632484716909343766142714397240830267303408630485135210820727909943337124360828785083075977607207069853877493129059802121005579747323438206351532881327089561987402537000142941926497864811939565471377221912774736563272315974341580123832374146351511663356435997348115862475527836203146128876025578571409474235154609081069039400688288015362322196455953838246013550750685530969116497932137928009432477456687643504681731443566657589394711434950365497216956988400601297443398155670677744321317726273659357523747412695647265761524953134966213741678445107276159387304077612735800399347247105998085820233702242216118190906268160813530602829596052221568734328825520986872164387799456123737273452731792321406089201326900113234052983632561120184534944106637301686029506395275245107800296613901976912682611768312407011971055615539000956493678823226859063478895949168048393131447206635488264026725145049773036233555634808509965824974854490847163046688607444241937373021244806502100826032163287653300989984447617035294521717762524122747092495961244012867814242759173660299926956943579691404296450888404804647126050579824121220035392368035828641766796506061300122447146599520588915486726854704089682301738287871732407217029559846396122464081934174454964032018504678313438762192145195455041195006978673514226810037290712408651802096480407708451035355774719454451086826283118051184149785536259259476935024880312875254054598104778681072950577356016835191825391409168753344215442520696875819183732939714546265995929954696877571663166516546870975713743416103472535018193520728242608496617076828528300760792068073983622300274526164697934763036841907835860673924072707944856163371392615898003849039871617301998916352352484705165612407622760113614972085060812045448040958420204096794101728604935782714798925781953271619716536649249140268422094674548806617054088859585628364596963562024786852590510933071127664025456588555841704786882404174067852855135067886486355923343407981901952772586922169423281066319602297344273801180881213234916731168148636037138706443577926793269498455794908025315492968033571942649708893753820335330305192082710236821727977348906595961547033325620822818330418749423105944685441296814513250453936474946466692907451692312206584686414090512121509632144299405295297476979193638531885703461080048599519868496297727478434762078503532546485364051810568623717287358079683904317073138351619670260637681856292577512491388162388736064672592810722922989394832907679937810493008024232493624591286955697008145191035364208098085345324574084171573222985308613368409656108920836366615940100264222087183479036463129807662118686900031509212103573150909460988897664863696357482770347559409873383785535483238413144744102027327278903822072741982452339081517649157420980541293434304863013740727550909868897897215777042686799298977198477140467209711017863881836527847751825852999898993115933955266393487185294818196105747923559917097018976158560998021098560255879121546206922123606669317774707587846105584151821605826253351396354159672783672748761323834063302433936954833662760708171108439414049817002208578250008501566749193166229782507876505817606321051165519572292822008814477126584165495931910630625646852011792889152618777105033013327568122367171372415564530472699046655190112842074613868322360833035225796696901753670482677937253499393163309998172344973413212900991202931383189189493387447003361357081386012097053602101495977755063652744996322742220495657257263020087174200893128591890842442806942543754186149611459166069734991245812532118772165332547135846195437173648291097121994070588927973199984484537896946486155645140116710020169189749564701160518634481011597217040400079423358657288682183890255904732983555127919632678164405152707121788983220332751777849173456665912780453075458088049762847511561999970134986590791191600733605520683855236907864891062926489275346821229637219880866786828383684457844640026530212857869746609309425503392079252483902694445124066388800293170554977377824516890990791237874403416014369947338338379555967903297289844456843206055207938425782726845704767987719965646089813612590653773867091322260322574466721047830893526919296609222198541101033803242122001464209615784139694685009727735963120478455664722396007380901863450645224757285659034612996724874141593206786786271323410409609956222909004920338084805719269912179399027342283196952088691824897821009887423657806346765880916905712312261308534492089397799741498728526731258467692374098935183436793176087017356047450981795544583360209723797995125255676645763041547065112713175858129494863891318978981250464680826764568041250627977741462730928623809352339646943469235606705184369511605359159916310844568799742292783154111618591646340240955799080724627346082338061044961897398900500484950828428644191797169180576027520692585594350862279845314659411601702557910210454068878197854461296996671789617482102242269847002633547015973198816007713523918307691495864866861900689848076725741996874713592657053665399229168695558078033985100279656909265848217932190363947809890768378487040301534499141872442687282974650697655647281852053670905476715169260521209534020819515848826375282220236472960556586837264620368613854965155833175663720781065306817314635993943961857489802817478088872278445933580788521692525537507776375945697026849278287436033285040429130170131102800881409967579202837040176086857890853112905045348567812802814464469658646381104232859355967351834384978553426364044138465773489822563776126020862548940918043761122410027385199155106306667528546278680475557298863548300629742605866412424331192368234431027225809574641752744069002182533641901390876998565229478325853742478853983836995226699662266460776044636919456286035886299684162994757325075253474624136792905741536997868633485402311951029460707877205449005616413708202506885565988448893774460393971392287032522414843326468412937567370933950637966786841589675645421153556919735533580791150170908053664523046858211699868077386711935776727838706980900107156157554658387237613313080541686153237872948580844990753510690850749390752725994756532805451384175732358531515467375877714483860431141093046316388387406342518710318315591511564021409942989671549977593716548609083626959892343487580873466909377018822655444123050690032560000656371678372259390348881640390932729243193269204810547626138325943612976518421679688993167223061086882024050964967488169692247437314148913629537097977044725741213815784947374212064506374772170650369550506778343040488184500073392197955566309162366397808172329959472870673016780399336705439727861022870639117437295751499911147518348764559018882125816765921061567255930177869439833049691057673961759141251855257334432429285533786629949370274280171165814556366731689729783674110523183352271112043643440322513187554698967137284166077100091252674050758569240508508637397067962945290901122827045012993036080907686458365604555251897109778589352972207806994023358091039635724515781022846166676370755589781678224111721370189006916557699049845158841885341407253396896452289734490136229160266408024286945652995697333309171099431298486241333414418148648960098259558877196603931618087118640324198415826737558765862170510012746158881899794377939629935185134598772015011078370401892004406384824398466202181916370217702549002008269098915045049669332501385093587821509964275815577785151781300774192653734265262739606304844226872532325646049809677439629695252265092133332613351791912336428610189912671666931858264303951107847071099035122437320550119044568797215241362505919702469354128330830497683380114231417228223694622384580968210794885554494058907985262214476485038308778320195046413923231061046055458984070038174201545286736343572707854174605751640755632669349423758462342278447957755267936023645595124109562801833660632135954311935325705035321920272139696180449561060500226480691123415424002160699375256375754300472062221814888004779008917149060102352632341956626806064559961531566809774134094692456390504910328183662238318856007492301893572581119107876766564081282953917143684856883409689202296351868514089975561277737334979125320237639426641824204965402987819048617830702335037993000522477047970918237790937200643324990119669205543625378759176988635066590379442332915885984717020346242014737993634409322288616380316850045821775434061483458187435817588149045939855233984645815210987818824545888999292417953031246891446109138404102338440402103207795972203039838825002251174502406821055061233290287201103917836605681581314835881080995881412847952848271561616551488124768390144224773021635488616168821975148841403092260554077261101998609672416867865365140358292455546041693331448153537607397591420986484102780471087423069002429555744235703313062788491168913263103948947196505156725360997487725589549774366967769708447045869000117981540381665256779466725235209155606485440805952773816282672884267435862128083710710034017257690572276544025208135342854144045598651701115671217015155032893494998475140262408292687314874410805721972587479160957630317216467096938263500232900182047765852895176028638126973084717594732688052870881354499397697916763625095926502010771663079619277010421054773178441992274252612721769546806527817520914582308559574759630718010599781197566788438953054508381905259011464596120307153747223980089336548136852822440614718370796542727501151239659036886669499146705782959975971346922076400272075251288596105821775704724101837599469794204071137738365403507606552689178774641821098644212889477680901617658040964591416954937150810594258221116099487371609614057761525579300584451645412015314095701306736332962282724575394985393944891370307303019711919224538819807053538203414421897702268406844556415075982949026047037753825919251159900264304488733476597557099448127994824884110101151414732895408693285630154097636527803196442593100683177106386685475001823282646626721483099769760555818706132793033390634784050807102599412666707687462396578420759079009705740053797948807657837792483100494032080996497352923026334034904927802748424567141487687217938378537004052822464335461065929050889474436640663714825348195709215826625002860060777621327369682531907079250997132573579009431955008747582936521668016119264824816970537300982207102361361673729107373884059306099759482413007082557437500895519098373320319917835912502464243465861329481553918618195004776362625214208692612764282586746109252810871637884241675917415271412383293030097371107711479361248983592103057500245541134909331669412664398660849651749713330101570441185778739469078594203432284718580521460906754093582993277355774402250584566677263510561707362155727105100428219442816758122033443258736999426855137147998119548170004168307766160674926373928490585649767586406311151327356380245511877533516777822865867982350726243534593272850606184128118795552455432054710990516959676595885595239664259406521187828387772776112531472937130677588790927076646511818421559514613568372675190763132099395410035486559862919121512600900067932335818916911045439896857774322628257883360405809464666100044737707776116822755077136250646257801648433991203439692463218072827130316197328846118532047438563070609010487264566481890326743700645439394121468110652785019558241704879886941521165757886339156139963518892339320886395163196075954405812063212005541204614503359960683865540640932508095628257742969078377368809896268622116925148113000334251925429192944659154845136406723565084245688290567380098623667364566710417103256098516440484428362221495241111133486679790573209783147670084594975495799720905315572194920766513855656524679040529986520917496832987032671257570568741900658120131750649044394544279930974864632868374592416493956857648932903093147827693506476463451185740603188438722913824712470442969039780063975731786838897863474322601584354249251876131516187008433277112366988564225963215275915022096502101222340922457112306729140827576267084749429721085167656902063752572865396704779871317901583866099237725476282451852495172634376558762631864222910276980423402665693549096759797274785956831599398692545186841721396980397314708902713992470681325606473542557297445573478082435231656917041962150030098418562827484302094734921409487746817430525710176682054605181386333569033787630895276983824667470128925719738883901829225800336694634549008565300762418816913145817511504628082131409430391311243707991911689232508938844680533031972590961457618848839748619397774174523884767334486407043916402279362446885224975450229299067181226348363392019295725398377378025436758514627510417809022089370067579673453848432096709747190879106912001005611121527991677212739411588333812778685786823767704100297079755789773906468064260131507329118101362962113346528869919181070699338836220198548565204042483646882184274114481282933408416123658326601839387952986048845161816513765041221780665912443649462527601250914378314726421798297218537143309612566884798821289204375272891126104365054422918399720825260906181639528142504680469730268318507163169757729278881238686355398025895278141176295063861736194868573261881647073780223144119568530349665784676394777448412130986246337242650734924935062543470456121978101035239270698666727505288547835770793095101955261446000157639153301963297100975120919962724419752017406738837762666430024946340304927007567492307322608759735057572933838537443964140324098014424986329816779703932648623858327867149170936320773738944230217089733414871988911195586672929547877234070783994962935598013615915034886385773076536736334522536130477207064072811024806062806981750852247174868826486564996304909410140213696184845268962374456395485184717609118770405927613469960351425157227590184163777035382556857805443409209428065101330864362308663816249758086722290897640813285980205434356465536529554940822590416182126245395979360878547233249661753739469211340721655169627953488783319672861872747986112250580491730786251089187227459154772226545581754379710530057136766875186616186004939361211774548321628751736170638317603330027444356939597730685922713953172497097858628943081545703472352664973064637352082414542268999334279277056737939040753902941051172734368341757002829922271573795201305531606048187799904524304681169988340651217667040310422776432551135960482023116576021680354278516887647284607076792672296014132457529342149691406747685532319631718995674417911509557527912428087790340908903792923060653493821996561939421338389777988931347940994661829123724962413491310602273886722509459120129585567287227974901222218388304573264771145971529842396379010557235469067867413154847087109368836244806756276979632120833596693308686885118858109515455641140841340388795809634441183297202783484540774438528540808188461466230372203046401485926155420357550094290152914091606812223155848713795689217282355642914856319606900751530695069698238806096709668365246834625971940644317322231728575921158483966067793419017959024410022774157394158435993099865031198760095264711027235161391008966649909749993870604317400427483866449917791794562795698474926308502298731970276890102011578743503371830585826412598453234641001717176473969554736260905313771610444926060041219798374358429752579868014824549211578143061545265549533395047432210275669414198097683059809326468634888445101682547861035368141479788915538992573493713538435934337958534258935735139788283873621337521123148884780661574275944962001931469434763500497702629231813347918418352339681311994250257234358636455616399077702884799414358105577108269885922658891424050111765802524597444516768832211707519282450582855424346513998171959974923534734017690342621694295022336329431216236145524751404082051114053506660864367727867810473862928451782084118309485916665749026538080779013563647990906917492431678755251225797342274681045166966858228517542494727906065884942610298497439477769973452796384886306854368105777900086194962742133222235403967640474880613568129214881746888991564745324544618117952485763229103180946087032466349897936619642406414434460375069290986513277780459108088836645910773641011598740038444760665857283396488965782024733222951702372979218547659961530531898075453386518901930260510994711103759190195596439595808647048111890399074895196218387496583430980212518925237321591642171968961367161267974873828063459105011696584248562725690373466250577621112564629858864503991288865401641173035218701682626395335762185566436855587981768170440043608013130660319426140687326658406105707676982873904278922683013125544689431819021866936275912766511762064377480683531750843724582046457648161648358301661409506651773053402109298829992154844210035100155365096540277798772690120444196267119752398932070046915166685990785105142798288327140654513784642534654929903333046761508910248556372221846740424424313044745845428447762924644062183124552839005077535116299312269661696800112471692139525973354495553833384510527049672330991992394074110201583353848719280125132029442740181680444961644343911447261410276940771236743600605612138168787137958910637818310420462659306324148840636949469154194324279840212298659464974092330604143741396027723288598967338547905723921009056744396446811506555476821320379110668148899942943729312026780235006045923115937230632915403479966688163066281039314785099497128372203651590587288326913880814725181588085678355295536337375776077859295549775525615520615025582774151275859688156277281433947315804013917491694501481313208251443358610486426356122483119468847233180690182084894085321428380968353226871630230884187119603417887432081198801895737718617482014808784809428410159198040632103922228778674492884397653969763703089633397197974870406258784295589579090481662184507221222761369165231774909959985928373628211996608098769066193588088261108019923852999794320099688397020151697373822580176934250382880413640073197607383397668770688434559596683324859427591048080278104631924171802442457183474823281900403517638703517361380218364060950732265766167946949721608093698533611297449450584644534890773113878080364834116876107294369082752353248745164419859517497607085710612805521555075403971943664135624208773429057769480354964998633989500759248004874644501485003163225037125791269879354810362898290051411610873413091049053253218602472328743582060441424214260102436164604886495118784685715640155127149308600368025338785082758096551963077925444428066890845425067700275704354854637975815876218760285867082892314080256949199139361035895755272863949583323895330116456564330108429500473719936363211045179615429920786638897245366490061231698096503363152678538847203747213562565110802251713300294971194551942926851371759206905311577176047512643663225200492084785044103761498862090573511752661162037670984494819631487649800745079880127706656404043815524643977964283477846249436433500257475909160212741558793669266283122067227184479016187593578109974155233703178173912497518898168732366845927559604398318862917741706095053724908743544930364240738574519230364919564717858834119599413773838313163637766589635751797934275647356311874717696387099987290253021217913532021538623071110193896387759144164423551683397171924212896063783082406555835570170115599508578139487733678225446959483012931292938425005166910758831904722707248036393346951942923526072684487805611122350526998388611915186585484529418795728686356276432832263703350640390014821875838113860738457213462527197068401398853249530948796008252053753077877227250673313360411036896155380654498729899505894082376399591751701658920489469981292418872538104076465111556166934533992920659866988257503059908434532289115273366322421250346106794664209605673585043240698406184689937285161290568365939534795237262765153022918560150380673961609970119674550991453582548037700763947818620143394699775237758340451523396718241191349//3784805288611470310402689622339551406308059678966137816853776970647563201852230302384165296079246274623501313352628879171807765118286919332770638377640388198707695429931281661529125320982401761455629374293983435499702798471978566116279337396634345660312728230994432311569820911369281020150176902177741315351314375198879518819157880642841526370212139618752568615412873173662657510415910427044044076242094712202634833819865157857665199058493886785394579909541789262491697734215743411634216802126961942412599398524109688283307724710082715621712918054566606242972690674359955724179968499125292909590206356046656615681002483197308504760398221067439610912637943160271604413146207420849337470402897624086523296616095366036666969013305299914294438550352788018635325527478530619176652026025746333173416393368692286334849211884184955200862775434055335583168688221030794758669487729157671562734008875721471717304711419973907123328872275486595040523320504362246520736663590703784754291713315828358213009269123586286014004194823259549622780440986046551328907995328545953367259355494809712048425398898544467144966112668638475446960576126264297295121849915150701994398661861102852624022803827526113038157941206352099913785379065504077901122760131221902329207484761911853583047015070352976751083297924967050118021514894897365499529510428500732668170889124761308776561470514177160860197358528129740173425683430504816407019773312546745648546986442237015313595875856122394816322463947918437097163185720933645028096277213055995945926843709319211785880971943683392108400027940384143180216621023513893650584054397983318157884767686099872358165258926590279910689289158287613000707619194375738186644288471940948369671745857227949278290306045130792634351098243634694552183219058350911298020011072982528354070431943986400580777101803951060754251322955761585772856332270476100120082643183237372927270112516782425348713739375447335921570209827411726094880608157144558240148252608213513418098707073330303582500090748832574530472043537569211400118377228452797149543360023514283429332886982481120802345312608626524326671743600506961440506381746018102010603074799508488124879925776710096602490114213458170256131468073717620856170723306883244827051370331302689342787565497629517179671376356079993609352786238905099195098600419009079125817717625171310131795009176829794331530860963086741234304128030212344495706670004242068762231906365278405022992907663624720462478756052965377755518087576719039111557352067554167334864111717305095064532903338336930481011658916173677931241715674975123216622711035180578345663759028879782319098057857238995406838231278622920106477535001549831959343592639636027035651118105156634134059074291215231774732337852909078161890071899986929934277857839455230166933952163471179142643699190640771896646983280496785970985862936606684243605425733606390920060536654737924680303660368471134696085337708413510907496006815536473992991587529392238508017273642567677343252518987704971996187583583061112161623667911392034576158409330399045962774421798951387723664049525880188755567498799822300060459012447122569110697693048931513263626536379069764653015673449242880644057424785881604490529128775785176059750857888219185083721018285082891026321288357421481351569653925257281412834241448681175081802656743402327240766422406895327990385574755628788013609998535765426851487770064876070921833169799894177216638530926813703010894542652579001817383644814775800415877644546093808496089620858203838599305230184611039953222789936149957582897344650541364611188400845538686651232004609739592158962953922915254464382434944818690004980986452596849205845845256064185960935868128462667363130058844790347541408742806758092134471313978745594272911455933304825672362517813088118125826860257912050220043047040612004831587142213376451765705636616878534138649011335218350456457653272236536607994817023858433254083718990039298808110733508962608365683354068060404559248583527660283128865051807941591037689777099555278419017996797067744727437354550246620077229989165220340701128933047751412413384143207384878711725777263959457041904231090135855201450692516250735958739692024108664687120338547408200760275484416544467446803247126924165363089367461678544608092042709336357282008395504553117705738411590421207557252102240529293975046787828374573676590861047087124545923330831211978716346559685777251997908720203090504989204558343751382052545116717289993630520811791738754977841319594696042434765380529024669645329004185085304133515362799909033773785579215218857622845032505600045324710233005469846905743924253030171089368976378468524438362387172158561679014672066977533814341127903280251329569195016131608763986531536433865057115220378229343222764879207064077863436477906205578726353060798260800575290630434280480479770267952233228385791340666674403515885185299833782759926783906349171641608030116646384653853994339073423106778582749706199954578088900848914961429625158156556990012669219883262175174611603121683312473010974259173594013059870569106911134755016055853769629807943534199229062165920893456365704322843940933648525087321775691016992544380031694947622174842648154185152795109443902324947734332453906487954425869216897457377019915603784753423494455022169902542635920230442901858648288596870233056153218092403807910093669390540711973443490506681369504429691694841674095030415023633081552758554270702041979573574919424292896256751917156665907294004642606570826548230459467926792226292884360993947639782858363387088210057316597289467914108104661144168743261992053325034686844632786292468110361560431327192186207580896855324723353163892551508174427906440193159023618642855357815991516125729515009918967587020120747013262198794811892575619910434620750555373905650504504767298796485643066138183351853331751928970944303734592226564718191305234874352705210506455359025210168942979229121532521880812560307831623656283740218652787900669223619953684404694318148119132254572639892122482488087417537037714880419844839478913873599908862541588200171461666186982174708609170830630181936063058167791427999379504477091830619496106233183474697946551833479230326619828590708771306089038000665518644871838643262259661790130863113886934749477746102986007174632797031563453552330396743600816499998132245013664238459357097693736673472992683333225727381780809048935726938462480182696629312707034678528032273739696768229971364871806119626485803223784081723306529728435307125919683722455746275040645177192871593535244004597185926711663510288366297007663844901710057683226192271606712667475829690544784211606426365560265095760489489919868633627104445269320720772209862027216376286299844768335468574919014695298555582179269821466950638512920743109755706414825407596141989194660177468266866988845924757775704262906631865543041197074461953320331524101289122390795394607620233155901842906075847522162343659957433892284691814394995137748228576442950444048038782279172223550648969843466897111829215583277103080393445199114588941260168485974010328064729748336775213850914461250142167073600776243367627878235398279828115421254356210358871662964342915372059288750653574813090995518046037653374309317543108359869238805353502661512298566736492296937707195415574601773499828372841915113823318107644110663962418620786641060740163875528451261229767000204490892735471452960328424908555826935677960010452348268792522236527885502222099438030076431452168768673092338153749363503184953658534249492413246794181680257476407832537575689992670329337868551173437707877621338699051882333672658792561218064283982571204427028549782661122640033659368228260931667253450569040321037248083761431142520638758259941655390359024855706314669611165622260517924706709171614474610427997800238498388014990299462582489910356589996016247843878248405946054577246102584636171395712178918674177688753615916356374978685032053549514627711820102128852248900608612586723991305927424841987169869552657221587475254159248996412613169418147532033342136665015852766606985805733662953256337866329249594450274035636369743419781033745947574853509603691110495894053531609594895217400053336045365890959611502474541238157702257345847999209444867520319714836639005459738584281544241385246041567598022437978826546669355843704413456922835639841989982835624089400228460311146915514495300926221068672368123407682850978299498674970024338885444480466418020752642104353495490870042992901309374825171952631977298488165943782018973227949759035906386169272268597242691750157589833080135518543368232917016949985424465622309747785912245767389479907588314484799090112654307885378805329804430267184581872848882399674285149214662827821489342283956950903667952707476664980189688433651660770003426068102981834127548946085810718994285852199393846618055538622686885764527791293827987962032260154826374711053582845455968327887077635934019634799899337317782544170928617576387089498134049210941359641202883823044022553502263124518198478353658131536785076010847625767067519868093133049467918247575396859476707346940569360043532481643842585955720973319015841897211492489367591698479023914023432903015341753090337946756180278954979623709211080945128156267215251132695853966482529168186468282640655805089985657939079651269345875918628971244521194257996398994051838885655470637560078846674469766444014216569187085143587727998498589714407970632779922748717822520320595018170761447340805484912012977349870371264150509433743874445276476352575784005054043165065323573186300074478546391569121116594738977090296252184369240505685948507036609744327393906608605377402915276082938688100492372578965586563416747416958542801929083489592997767147180591219426596953206871896607004475527416684026284417280171124478485117065861913113861810278845777604918581210180825283239245528136113887225993624090730959911259818459324483980275894523117359168315711293583685879267703956934881501814161501802849004635971584991512655184022647857427271129947691201848123982652554247377007757536747663436775572043984962481175822149057312144294901355479992588295776403082306594648340983052705532527106692097075596357674748736494531262157150753417351566643723983680919040369542758167888279346680203278560600500819768723356073782693722964886128870789000253980269156788537624567617362095908062143906601828452949581761350435891399359192382065892872376307479438831518173927660708345538363439951965961249377450710041372013164510956167477271012036424121769577032372825038728213767532106804095657671481080676783862533646300282944593955128563018599832915789408865102121231195817541088527539803413664093239755496548835690019778016510708617857358007983036431429364294913462990474215481488392284823037627807546512254785037541167910807197543317453826479473095684285491373038205689615764073993382722412369713342119223110656483136815262732747966911808044420043374549278293700427343740795742850955114506431279289479703473327200628619295596190713084000579230228839322885507781982428807880520682497664823888845411292927769043195282429773183254744462578592084938367730022287599551210649430004204806107960247436479459032616706783426750133125352623104894014060100885926263093668267810734829510959922369782435851839755211125500721243839805394659977093203228262610810408548312876472230440873272290643257997890339872725091539061490157177458347750658548894136126290144291125053549969824784464019246869661777329217622662020708497676914942077323565123275480737388674978624073180671377267196705802140862987141077235339489379909044750278535412914730857593219766516379120432784048770854530095838488072831214002088370962554831512691804117479481529991937977875972163248628857659108040670036200572440469457238593328901942634920752527820626102673676240394282846123223435315049998452179777216042640690283178377677966914291292030855577961301696709572457743174304845351767467619559905524609351480301000745713274989868197036344608856587059087112383531634390016509999538295793938426547747236319072544027162928073691093760616454400335290446675387301882030143602825581864887084101851542383350307784274825312508445125498495139588796629529560514220963060381160608611798273756254506248653007058194569633991329265376245006304495410067225392149320682510374504782044602092500430659060269211573568610679360926785248535857892627085234420089448527797812011920870962101477374642928958668278953809144793952540366740824601544777984149902331794450792558357537543346299611086922537699693792174434960795660094938544929639593433413488958847374137845840024160981797412323309476131330559539948308311693704520777114633527636850632984383029467970673124042965180059793644543277170148764724954755004362744549624719234626355973160520553881134231334807430886174267593721253691273998661955844168638713600793148577584124214178902045425035090981000423760409415602292057822128043371615731517981569406965821992245803720928945786701210139251559434957748837048527551868260971700131226182200775004898395490522466184454012719150187274590327553738492777198458183560636043276047684485124087156161436067300060140455982601365421129767226080087172845183045152457051829841872766114357307090685506823055575277282718029574602972167550430706439736467862804735215926694539128373670480425761343711985864381373624424964472676136928268989224556829542396489608555350858437130890416180347088417881865931422745462203699206515831840003171552339859352611407413325283930928760318827107037637733551431084497688154099437639823285058787257271217888161321153665184528632690992007588320648922938107385186794319261711166970997670898453716790368115967440676365306334838023965704047449700880175231710968752557084292183544024012508228333526273193020134955936198926958868200350571809813241903910136685427050774951117002758915948065672127953972881806556591852427550018297356270719376244395423837871611716334121093323602892984160358317833660900550605081983043633537197606621452420087762026169879909154193252073059226512725328138609382420724765284735317536626063179156169599830711340946656210388518943356538316998860064912290096093951324101904863103117257923163968857580428212362118293038217652884065828404580584375730284829108568610888002388213101287398439264987200059476821861773281408793311738020392311412796099196880746776050957912738858548862571435572384984559998086312752804003075085717912656214401789664490559488663690668607619395450426025271060422588651464533247301794852266579667097801456410528655993770134617579810992370471554189408881881692655195578285419530842534820193389292390461980722349468689004831228364182477411109884948111973129418250195997840654425936679437064589500910675297296855717990752619412884289678813748167178664011757853143540308757653553731658615949589160376817307269539408225591100073446729310569020523295805406736253512702177934019797064740523975935493783729843926918501907620422464558664359562452912967969019338335904186211256169880016259292287347978611484967155416032921058401962603896752885026463327542689182168725106997665511574257434656671195511963787134187098016679834611945998633437930260217995201933187234253241432563511099197120644636491033457548819523801503000194090309432945325712753113174346091621814352110322947346906372909174040429039711716357695243965043171272764076437008803266924177938357582494837625140285657285700678949082360572433314500655353005111307496312370402417940215631541605760616633576325645022636436068220163866426921009458864803402937337332521976528770222556816352111466500133696660587609285581085553844598245339719922229029751435262327801420859990271541975560488770079194731460952154731943612358027930994901025822437800382383550754325081854749205804961067797999223934855049531691923213485106145460102086737858510423173904271008948272899206835142301744609637131746591127493080769766936528442951166122318474717825625393415916248941040466954706771831423416120055513893884062073811277966910958147503806831477703969663292863683176302143341875271496471767992062447049042719647889071169470435780838603112738091745680561401271785017383408820726745293872412785258763882815129830274968799521340485160589363495862913195960747227810377045594029113339319190242068320541855049965386154498799576756909105089357413114631231846072642168498243241963011473012163145957732440910665515367544745814833548101683473271303549523722977190479084277856088396469539837017744569455227528870068405505976685688590604674652832313025013940676370489195456446023141192860374232751181850009249660164985270025178708778130439158540025559048746421975353466827872358151336810054936111427551811170880297911071875574370789645847328921059511962708922575604712152914374909483469523648621478198687942363062738973462422417210595358048021155908460461781673364596442911177367286811515294431576201738722805051086786946660620614926783719824186737035176286303654221883173497100553229377532671412316303233606663599918010898431998962777457623259244687631362665013817318190478884579996021003410016633079227556505715040671526886367337991021852826267488821926928592739192036778470118511413184803889890563345688480913588299305116711846628230315178108641777729506824167236310389575546573454856905567535944557169258279073522414965360142089195076861942609956454054852747646807918682881345356804462725367823012485458902489022193396954642467438015132603793819874450402164882859852480856481232608175383972430130038340167116650351055501863050442122057301483978754635267387019717994985782743264591341016993311380134031934671086059585908805535732876480866042656057375908352104307604234383983521456199886208461128082290217274404251933350731895307402321685597897141392569876584153419678544893569464801090214551225832253450460586110872026159336571557648171888263323510314671298514923502061191094472150679910848320958356199667791407307617769328760324902652997289181663482695861262293380055531611683043394405676485350035962493624659845911746302963117590481048247800087171100478914255750298015695517983783332375581016161540518495554522206500659800174161208826336588816622285550913740592240430660424491731440359912316706143901519722209415735129990240577172418369961546269828707631165007295934076769592464834508500313393153209092657576518927994687760502565318929894593000063885718954975122529988985228170088649917733386141276397076137400206096296187231755380946667787098615579736242701430883613970523210826127502677955622125098649176092779836312315821563936427034214499034307216269586942338417388957870865932284542078676358527796934653860014908454319316203296595194250825549410924325655049470312959847656048334974994959098141559201902643383894742434103819577752254008950368645265596865979045742699478920764417128925166862895624931551808832939123954748584399412803282210495952865605244375737036848471488833395320328623988767568397612627790884279289857020466048174251695340529572126100237954195168150366781970782488150149018929875492646078764614481088335728553172730759851506689962568848431008145445148052575951033254740779497576367927420568611323496355030150622976469553209019965287576992923221112773658043479475785238740265499445358793288720713506191642926246991539141494450197655879279937603455535097396315043306395841279728798558315802185885902444071710798586583794690940159001553926562228102614277940063450652867902858477690144434794580098300795323150724035942753496020318207889652685669844427824491310138107927681692463400016214514566743723665562110235642610898879602325460852107003344379789988445242176206483057169854761266825294457895070009850215305304062889874419669004787527236791443624776416086471323455806795698942264128077312879894680899058104540222330524618494869249738845325134381007979134259488962842866739789556273737590120634436796739928636739621679396495158542108643368020673281845884403035254767359230143072987755006587487457250703119060509920245422927302246367342683238078710104132644102069789274238766971167227733342284433029804416232437889341964887701298789548728312397210664731827811143334319449100941298512979514260838814431224871317111792472073762401553990380313064579985125051710461367466887404140060668882925024236016085792546005840323399179944034469644841912595613898194595629260524614946495432583750099829776345067287037041967754247806625011236107865237566757209476840332471878852909724079523359178366645952015861638075542141113728520402268553879308310084036790179302710320387095864552924452179087264771330220453131377921524032162603185758345146044986306864941478947013333331088839281022776018306737772986822685494358677857670465529768698527891626164718768607881081467986718253675528171568651847077649416114776625899101286152956271257019924088788382219048348822924882034486822154780237277858357321234918655116588485666141585465433306767585388599326593128427513789829978931630795620344756230496417856652754631910315022943870822262989071261718609058727939782842723230244873981617415522789253976499646961668243553406678804765885430138172779299258706317951998737254188776635691777863313189162927170050141297708166395425638958935148430851627531101550758639649311279071396552791326794898129449116743846373688295257161463243945152611522702749575048645542939648991903695975440604778343612418252175169831141987984400069673084381299988585980540266545075892126228131785678180251236750657488384761125478538982665920873969908655577028624183245637729291124979255091495167767465372956147830194511666413321546936735087898180208265650771724915194415095994915537586087243401767905799841328394370896900306009699478059778887422903871449892125932227786696101495300204530019088396664938812187429383355232322115750465956049538373030973080642582679204961032141093965347352704417639514469595924731504661164202314935133459800110587382317058171560925801982849696085101356094272642804599491911570778200753170652425878665402576542348884038934633456782653477121196938291470101942022765704412789149837386371373349793882709960211854672722744245698875156313668875368492817787680511496488091222571181733398224277263652982555885930346458670953327801528851481010068896720868326912527948952235959564838139538096326213565734729864532024724876014520067516714406157185710836683700990303960230636106550199176486317141557032854470705505634280248137404656621645391832858385434109950749761531885915342119181403269960117021094914187139793023907842100651916461169700553316037405904277477474590643551585954258326950960618074510381370694799719339022668386049677749930034824765097853733873582069045464831607536504477388433461673053035832918494464504630517481818139921994880345989140626642396644017160568286889080172015835510841336855539290206326897364197266537788148935063073427329855845202467214283202370169599920954624454820115150790576184149874146516874779456841030393392888025456703898701062450253808101628904631435582771554643535437355869252435125250643403184569305527206845023633954760277813608954615826828351724460330726354994221941591460854910900276503777128880475224818444136249800327401997787437126274484509670788285146446878327859194975314433735433804732958462335796383040728749810019003002951581364151495362786541837004750272975455724844142603896591365621517498136178774537087301749971797127453234080595402811037430965181285135021258273629153608955155762900460502646529897496781894062267282184774250697283522611925249159170080288122154286332940736020725719696496141164962059197216560876576713029534403269796375103810056348791769958774875988510443805914398097270257020339786248439498895066074900333231035451761129573165917188926305702150895244229097837581898431595956002469963548245138598815411697995533704076268712599667097653679013412801008626213387587147963448487932040742014387070316186778411570514987529146836094987811182907292201652798555466049901017049847185329054001531470453468327688034054450580408611230680177215022705855468165041773406830293455855483870810536200185483303740126023449084163816475749134696797872170394643124798318827329317437764724933971715605047461611893651477303951698378696329175322120259373118332425237168840324440202615183608057555761300500480313611748680426431775401590821931896761889489548100742071985538947404627516925806275888803307218541702197181326171825733668561118286929690387243634597686380263803757116985684053465177563071859801281354882040184907230405316743259263394397354621595423978694757258588367181525804735510194915502975647095353229817684933270813315319683517903404776240038451784138959945533435468741589645308231617171014365735525027933509638864944013447734138789038549476147552892799375782023814153167233003237944175691027813925736133587543573639116860994953193447818548379992818786980824341478042209782415168723362264247221579366867054878168858787952503912760556715716326738082817275310808281024926660551967937804911180056001490150086395218434471944924655580038275443649781023615512304940099883336595648691519831008725372785261280824016812919389650823869362738363312860865758203292563942758478898609783463010519599465711396089130790723216914668859144020830285548134834584154302296914561239514792029504983780752404418655290255030887543377713256938649934734972004524898076600660549071004593893885530042576163554844125259280159291486615045927649671946822492136530155560625559884722055725827416106343862178287269009141368422109347133334961023322919119125403618603610288796928006767939925409973315592452636881135263676402804650937231034895412612896171847059191604253928576497649756839659861557806627666191418605264676562756782406600531401654591026410777260081830917633192418357802551931119849629099906213301556453574173409593851494679605231110125850533050275370612798290559947864733166824030730373232710865644189355962350654725964897271838501914938873627557577823210640914972668407945201689127698788963937942465676822061030291588081800514169608568761223360421936006443200195379577729924576052228882520327845317888387831190283965187440063916361615612852482388612111511788926987508612214515633127648803101577787353587699943271157516493311248609162923798650672297066152580420815502756175396353515146544271249799167886610262689640809239303713374178131826161320851052361296079995023467328708982662012086042826051222745851471049691714822044608840773938578823553753172718745487833342237108377967646784664360143678559099310305468410123442058771681991233671343613238459474266465275492764465788589656419130575636670490260352594719082595283919104968719994755263013536981138349316332450183996287852388874544694440751365860671593881239384329111826712250981518504545778771122244641917192717847122362103377673513794277256234161052160971144485904496582764956206569938143189536169233489767450570167524041003869589330263203240448142134713870992131953269589406827387442218738765171862395767660580029831987105273484237364826169085942190880712807461356750472607667910235135181559404084695566795284957988000032867443433690261796285692015905038115094188456771139388117632486591858772554218958739714548478871315515048148864354884782120771444520407240990429552129226701747354294136264895938528893098240491869270300194162674883353429726707660664946193100188660910181064810812036799315778043679958329556670096247354084144885356592619610988103522626387730913524573755922999495658079897685617408776246466482511761322558562580854246405360638100998142016474333306260871781180610825125523106749385773700498819569464387680458637821837678380391307177463358326525633465410257376235102328894713836521371911938010231311336751512552759118138824788307222403169378380600554076956509362170089833356483652261292534484583852117177326621596393282113702579330196678549248154900751760833413066359568335982382214007307063966611692108699398204204456234335566803779829718387377019084911203436371322882188115363424752845143673074117473348855105533227587936371460307708858715341638428101300811485859819185611892437141542240201516914928129875362867708815120378693821185699515530384106563762960624765489449710561334937313491954905267888602766602188117509503346988147595129570282847681121259706808182765085318181663144307159245620165854371220808210259075278053136901234222896757094270306617845480917890570174098653141833050649607659435030280920955029066672691445356843154582013729766960729463088440286920486442460928800251951469920362053551834158190418475805992748189352823470768822204262450381657540002717451764353453034417511907680031373808586774492721478275529855643625810159572705229926892826280767080380634336918972513645665836274527834298310861332560312987192025257473741983815131080818210610411398548377715191236988248244492696097633155975184116209822298904209049386427410513008454635193889196868337854468550419776475765271454274409872815800570589829480527036552352967762998134902097074096279798130113798809304087401059716636046966191572066247028428023800247996401706337620721660868709036584302059094546326440341194055887588380802614731135540701177091917410221137554619558412173976221104131216529762483682851020276742568547910482721974167372657923003741484114609441430008843279588708696473293446318362484750504567184866802964040462008589121368578978754723191814441574464175417352719100484852852203141625013141291500361173217313973093377021294802559001413326355825359395590504121496802008354119332199776102518322002551064898301040789968161920581476436269541309199390709069429048168508794102645245049416005657015233911571866624151973101720536600172125803432045158707641752860449802667672548305028756153317714789575551572729584398756456438625568104424645784014016277402772238928326867495809880192230421982758811625432574092046927537683987719049404018132690122320385107527668228129059471802060536982233697383441842222365532118861001296281307117605072129927333436973858145501820571160841123868165894089493954559292674292258662387818802233061635100854041401317432407946415273126626573133595715681664350960780141407571376778439538084333966185254244980909535180423172327603171955214121715871173564249610027758976520592645876723650671296353516837690743931689194260357564744300615260505181969142573528456709079434868461297423632695802405043116656441617946132387842876077346294775289778448800321552355295252422325303705238945769553720882702610417355855714177664935277608046926430129852144793365058215614619776423302497650830427245242482726692409022189184720422027899633963573157503532523640472085509875592980008637355596692844379905332701142029663005593197562652288521518467753446161185897071434592984283571469454720352689399459562769028024150874476976025138900890810636750620102810270812331693401770510684703894567802930591550305098785521428210403960707036417636991057236547778883209447150159759879522772451723293011726136008139498084609813815607171849575638771057128906250
@printf("%.1e\n", υ) # 7.5e-9
ν₂ = 1/(1+√υ)
@printf("%f\n", ν₂) # 0.999914
v₀ = 173//250
@printf("%.3f\n", v₀) # 0.692
#  RHS of Eq. (4)
@printf("%.16f\n", η²*ν₂*v₀) # 0.6874583132193997
#  LHS of Eq. (7)
@printf("%.16f\n", 1/(η²*ν₂*v₀)) # 1.4546336567186929
#  The explicit local model can be provided upon request to the authors.

#  Bell inequality coresponding to the upper bound on the nonlocality threshold of the two-qubit Werner state in Eq. (5)
M = BigInt[-2505657017710864000 -2931024682259732000 -2997966691837596300 -2415731992387758400 -1651828180774395000 -3193461825079558000 -5245971803511763000 -8932283372270497000 -2371024462168504400 -8467094729651710000 -5282845244627340000 -1485117198599752000 -1644118241608416700 -4089778972808163000 -3033544000106868300 -9509382322262704000 -5722796037591805000 -3066848262049246700 -8263271903594899000 -2168229000155463000 -4762324621842303000 -2759123212882852000 -1624683145552094700 -2868196611694438500 -3205103140425278600 8354237595542235000 11572411368202895000 685185823673724400 10319704643181422000 -7709389522010521000 -10714267000805835000 -11451144359459320000 -14949775771743157000 -10708745784316930000 -6240588524699263000 -11570989554212023000 865362996572349400 -14575780654788520000 11904160640862250000 -6934380997883452000 -10925725947452248000 -2101955392962685200 -1680405677659135000 -3214314722978990400 -2486605426319112400 -8159014868666933000 -5189867680026550000 -1927531393096083800 -1664406659099845000 -3739791780453932400 -1901651082996872000 -6046647722100651000 -3517953740920275000 -7558759132176442000 -2270925569974592800 -5775337050962854000 -3077507112239809400 -1784229052749761500 -1668579196364532200 -3753738427538090400 7535401187109879000 -7309456960063386000 -9112635157414139000 -13301606733655865000 -10004486336143547000 -7638272294443126000 -11559143072515986000 296234705318372250 -14327074508585294000 10372894588761080000 -6199138161547326000 -10637098515005224000 -7811472864323356000 7998979139341799000 8144466004717333000 13613105675789707000 8447852305041513000 5042329600921104000 10523938211356644000 8319872985293131000 3330501780032152000 1838399747829824500 8829572457165033000 14275978149606067000 4871347905461236000 7951920907964161000 10054817226315615000 3881646470764034500 2096432938154621700 1545427326229140500 3212484088239727000 2198353605292388800 2336994552059717400 1451057769471212500 2399826524393021000 949856754052329200 2486739968734022000; -2931024682259732000 -3085828521042146700 -4017926989898800000 -1603633908335959000 -2179454613505593300 -3053497388285640400 -1591164432161628500 -5054777331373492000 -2268456098134884300 -1994708979403506000 -3240856968080064000 -1782893232519232400 -1359057254861969400 -2030735340950826500 -2058176316501528500 -11630030623147743000 -8199585046755721000 -2772648863630267000 -11128740691867158000 -5444554101686434000 -6086814734263301000 -2491740207230166000 -3249431641878737000 -2531188028164890500 -2323581613312614200 10765540315548704000 6707642311681384000 1687812638584468200 -5135798485402550000 -6932211726596019000 -10350660258152439000 -6262807082685588000 -13372404607999530000 -10237796958267697000 -6558166606186278000 -10480346880453134000 -15671325519993266000 -6263164013829553000 -1038817341650219700 -11984815701570094000 -7055405091097705000 -3488602822686209000 -2877935178597882600 -2517734177796573000 -8026133596466188000 -10090227397363265000 -12256468264708823000 -5406737053521658000 -6385770094816350000 -8818206066841612000 -6577326386361445000 -9712708694868448000 -3023091214086083300 -10587224025765930000 -7649625142511149000 -11595068383137813000 -2367662699466789000 -2710812877040844600 -5479097051284183000 -7551419969943453000 10982989702277978000 9745849546646653000 7785695742380457000 -1907833165301621400 -3486114685269351000 -6146896385958719000 1785481531522747400 15139729321460818000 -1284569443768514500 10065922259986028000 9224677197420282000 -3096282374011271300 5803904993815804000 9767325391898771000 10927054338829200000 11628101376273630000 10891780857410850000 5224503588556473000 10149427613182205000 4222315660874282500 2450392065555822700 1793545815479764500 2149463146121669800 5198870796959230000 3648837333947616000 12694840519565708000 6307481437604670000 2012971345115564000 2885369941486140000 2569446706183286000 1443472287312632200 1870228118761874700 1848256642429304400 1526362357142184800 4474620829867239700 3613259879678091000 3541280906274850000; -2997966691837596300 -4017926989898800000 -1514439576384703000 -2473804791972820700 -2953221117919061000 -2414634977837827300 -3659019735431354000 -3538216891000746000 -3292593573790383000 -2162997364450078800 -3054941357392807000 -3385346511228387000 -1946880931563414000 -2073411282174171700 255164284289743220 116813065750558460 -14820872280931160000 -7817358320507594000 -10785776289704988000 -8516810820929578000 -11221675288885817000 -2007624161840760800 -1695374574379860800 -2301990840137548000 -1896238393798187500 -502396678179888200 -91658618447939500 683598757660421400 -12434909986183670000 -7854831198236709000 -10407776866849488000 -128709712979126850 -7657401672156132000 -13529616909369910000 -2214234991931895000 -2541632931410593400 -7332320047878651000 -1674980055776024300 -14881123826036660000 -7342500320148732000 -2419202424952352000 -2884153502098188000 -10194504847877257000 -10541106760701930000 -14946596177168154000 374609449250309200 573721289311836060 -9326140852595666000 -8233248211486191000 75219957320566600 354447145451189240 -15504005656109946000 -6807898875702065000 448988202387078160 -14322494645884580000 145035530496020150 -2189458038561356700 -10380754979918846000 -9065307789393979000 -345697855117884960 2098911444622531000 10766789850713068000 9784314902545395000 13731710827537167000 9243404999796460000 8330071301066306000 14634837098612137000 6536311421271266000 13950347195668235000 2714136010033581600 11498333979018318000 8772682613339567000 13070762914189882000 8341932229641463000 8958777305846458000 7980502024762695000 12345468349126480000 10496432359799602000 12354810308798537000 2338639220571425600 2582814759218408000 -444926377166375950 1906281245685974400 2564170227834437000 2472291137399046000 7891194997845202000 2640973902369967000 2080270411872544300 2416782922137992200 3194909803309241000 2444296031299258300 2690596757641743000 3812137761825402000 1937055525879892400 7510486687738504000 2332128529783518000 2019932811763273700; -2415731992387758400 -1603633908335959000 -2473804791972820700 -2682781038542728000 -2938706159309102000 -2606018378126224500 -2806027271084511600 -8464132159308928000 -1362347204024253200 -5352355502777646000 -3064211155615918000 -1933399195706864200 -2727961236533440000 -1486948358827475400 508327177756003000 -8889298640018517000 -1907074669889018000 -2503071641982645000 -6043947769524305000 -1135216193678714800 -2892178555781221000 -2217489483889409400 -2704859440260560500 -1593874097883239700 -1732168157025649200 9753371692365427000 -5747942261613646000 -13238768720093763000 -14004762508869572000 -12520112086217916000 -8475862259318416000 -11029841292437290000 -7901961975896613000 -4462306282161527500 -2557710190089392400 -10681965034196937000 -13067261677621178000 -7729443947821019000 -5478297284304478000 -12437026269094165000 -3891151268183809000 -2340639060891649200 -3682303409272779000 -1482770514464667300 -2866557741695047300 -9713786433061941000 -4452329269712259600 -2972265995104103000 -3095965134096496300 -5536075603179663000 -4310035345965864600 -9413356229050944000 -2412252797907229700 -12454754423123070000 -8526708456510044000 -11973117072847626000 -4319251452985279000 -2142329544256027800 -3963944602939907500 -7866836944869356000 11236804364374016000 8714116587771902000 -2279200460039419500 -2329376345767024700 -9291590151886270000 -9263097781600796000 -9560249533266146000 -240988200487586470 -13590944727177121000 10179242061925224000 45503902296823600 -10711975822305550000 -11626098237086566000 -7490936865735216000 2120668837974204300 3440137984302095000 11465439103693217000 11920246594102457000 8894635324306023000 9305701513623146000 8218083586281272000 4347759023793396000 8399293722429927000 12943485709134078000 4867789904245676600 1192512536055785300 11300790964002050000 6002189974453774000 1759599505356248700 4345016189467390000 1958556051141352000 3179675678209116600 1869335526774726600 2539871749737852000 8656747700948213000 2746976307917536500 3397474091188847000; -1651828180774395000 -2179454613505593300 -2953221117919061000 -2938706159309102000 -3907115209277111400 -2467939752677655000 -2684111312144838600 -2012477666494385300 -3074425120263527400 -1247324598302181600 -2702878340716010300 -2507148970816865000 -864518814742935200 -2429282865532085000 -2584034331617344400 -13842869095905200000 -6048661857625619000 -2418052678662432000 -7573130305810018000 -3138784400238663000 -2234174042267255300 -3345204159461392300 -2299146174455336700 -2468081919872138300 -1872179114006293800 -6381559297482794000 -9653514416014238000 -7901424868065057000 -11314146226513890000 -13725516016733256000 -4987918918902331000 -12664732033300294000 -12323888838888953000 -4189904010390641500 -721739707171153300 -5117800902677392000 -7929613015602751000 -2358201405944323400 -13094402566596803000 -6838057495728222000 -1915889658420571000 -3195000435651272000 -2870685438430887000 -6152090273490711000 -9331229559212880000 -13697615927963055000 -12689605278396413000 -8515764965082870000 -6523574469890018000 -9291083904738916000 -6538461603906869000 -9576901157275203000 -11567134443396855000 685901312194362200 -13839196321337973000 -274671067475754260 -2323533246016003800 -4754598128502328000 -11752587197365913000 -5942756251094771000 8250742930904371000 11064928629331030000 10168967285339202000 11458787492720694000 7997553435914617000 3711465733350353600 -1649323305176265500 14476748586478190000 -400941969271305800 8238217657508285000 14483140154300871000 2435148510716742500 -1801058850968829200 -1639450104385252000 8828503338710035000 33049912512388064 7567061533369701000 12795667193356696000 7708966965179563000 10192368410608266000 9452159836701462000 3373473629915572700 2588435599528557600 8928501169047327000 1898698795735518900 11941163233018060000 8802498038765753000 2723576890063247000 3979657093282594500 2333809748826298800 1436736805049262900 3333201241141333700 2513594386876989500 2101658007366838000 9792965495868924000 3431793010664962000 6461733766502522000; -3193461825079558000 -3053497388285640400 -2414634977837827300 -2606018378126224500 -2467939752677655000 -2205443629092258700 -1843300598389444200 -6438511709518931000 -2453372332475133600 -2830420062303465000 -1394097239208431000 -1840645590481745700 -1858400626020246600 -1481346407002466400 -2152940666381615300 -5946361470452098000 -2722122405501049000 -2634220249982145700 -2854749955561097400 -2750489893593391500 -1559079218559843000 -2795953459421932000 -2488923790674951000 -1524050162676763000 -1399364367407021500 -10064555752439342000 -10459851521447889000 -9761699553192513000 -9326256692293936000 -4847730802283898000 -3744355373526010000 -4797505414362843500 -2717818812761888700 -2133495316976847600 -1450831052630773400 -5231361590503880000 -10494702717178395000 -2926990111463961000 -11311178342408277000 -4889892491360754000 -2031424566942197300 -1287035810914493000 -1901451332328125000 -3485857007780923400 -1786488251494382300 -5178921061170329000 -8280811866782395000 -4433861829585308500 -5353013597441328000 -7267489631752478000 -5696024215006268000 -8400810991817866000 -11048135509569349000 2520370811476234000 -9769676337365715000 -5360841006863289000 -2150677137673283000 -5665777509245168000 -10469268763097935000 -5593558673802118000 11150761633648778000 12092577326196555000 3627843619241200700 8393382893783539000 3355350676475788000 -6104692265645976000 -11238519267577265000 -424315070782113850 -11601660578143120000 11575759727546757000 -822566468680808100 -5003825978766251000 -12435779176010022000 -12216703827390997000 -3445576001437048600 -9013830514076139000 -1565247042932838600 5016822121660260000 -2391138227831840300 3262272353531504000 4008557888765923000 6807874394146381000 6463420018038595000 12593665234802058000 8086872375126187000 -758211240363466400 6427070081257785000 7801192016657648000 1261907354331263000 1469726335377146300 3785779915030535500 1881788192305416400 3561674225760412000 6623712077306556000 7981892515802456000 5552231849922927000 11969095618060137000; -5245971803511763000 -1591164432161628500 -3659019735431354000 -2806027271084511600 -2684111312144838600 -1843300598389444200 -3355221401859181000 -2818843964405480000 -1854044890724757800 -2413079881980148800 -2830404357364175000 -2141670854419307000 -2626538136726387700 -1579618161418555000 -2378003897320686000 10917664222329104000 -292721239615762340 -15102468137924857000 -5641203770939867000 -12923181724238016000 -10496165331306566000 -9903682179664259000 -6137857193396611000 -6709666689866610000 -4907631247458430000 -11490223132247620000 -6762900900027676000 -799673048470775000 -10595249279261943000 -12388302105545799000 -6038572868673683000 6825485550905978000 -8972186756308570000 -10431949404838326000 -1412239721803384600 -2322371993493493000 -2599198191568717300 -3034081148382004400 -9760284141614373000 -5726432241199904000 -2806237244745336700 -9838977354801240000 -10918749728512473000 -9256132689575513000 2600801369000141000 9792269942870884000 11212721289311360000 3791304891296157000 5706641858049219000 9245065695810090000 6112506895736031000 99489497947660170 -16844310498063692000 8924647876077616000 2315494483871253000 11113281877093680000 -9328094875613218000 -9718382872326534000 2382726427872106200 8834325267315643000 3848364522065675000 3073500914430962000 2163555795272674000 9044945167395313000 5396429044621780000 6807882656709137000 9733642157136786000 2058211562735554500 8772577689798952000 2720863005690716400 2424483834168603600 5764682650063153000 10131293185498890000 14236728570797108000 5249722303587688000 9055649080587007000 5079478136636299000 11120293876861222000 9807925274250724000 2214361791118116300 5708277328510819000 2770184279677045000 2227345932962698700 3060623150106541000 2770995377786618000 4603539202769677000 3290891626311310000 1020011985133492200 2462907518843280000 2399258837027624600 4182178806192957000 2073785670343486800 1937573745879231700 1634321545873404600 12465933668997277000 4844864562970461600 7045147770930457000; -8932283372270497000 -5054777331373492000 -3538216891000746000 -8464132159308928000 -2012477666494385300 -6438511709518931000 -2818843964405480000 -2088365360369276900 -1756949998669742400 -2226334120911100600 -3050010833095988000 -2112981829406099400 -3624200559587381000 -1296855017583739000 -2515504292882544300 9711035817866857000 11582522755745960000 996812828934729700 9377043786735058000 -7388291821488569000 -9796155602180042000 -11135777883916652000 -14630160442817871000 -11013770336624302000 -8386643962478845000 -8960828691876410000 -10311794347015895000 -144053079373799510 -9043612052805134000 -14018618650036467000 -5156912636522357000 10678209992290187000 -7703056604233561000 -9959364501081480000 -3257809589760622600 -3238116845609916000 -3100637975868157000 -1474083835852311500 -5563987467666773000 -2111985806057481600 -2307927545441951500 -8975447462897053000 8017104875495831000 10136440566690006000 14443531566637336000 8252710054958798000 5446405853700959000 9307524771450389000 8182879539043548000 3487047896627394000 1887482249313449000 11575681233970119000 -6632754325586795 8109765243850320000 13707628831816432000 6447680811894473000 -11997589436893972000 7179643811252829000 9404797978615403000 4125442764275888700 2041842847857429700 1741675827242384700 3256811011638787000 1702540080997449400 2187192564855518500 1578299889537638000 5257521703522449000 3438592639012854000 2420089719742188000 3184650659227706000 1706478747042568100 1835421303162442000 8352139865792187000 13457133103257760000 5684971789377874000 8175454073058400000 -8862066674900946000 10211223179733698000 9775127615126963000 3115808189644964000 7401847538675199000 1868149560754817000 1990831837678295900 1247911554064662800 3190819414962462000 2794303355932774000 2068693137815567400 2463580138516396300 7727860355283539000 2082576059742163600 5499571167102775000 1555271037961360200 1951804639341096200 3211878525054868000 7408130044055982000 14159217108737870000 10597833285937550000; -2371024462168504400 -2268456098134884300 -3292593573790383000 -1362347204024253200 -3074425120263527400 -2453372332475133600 -1854044890724757800 -1756949998669742400 -4050195668409102600 -2640330520875896000 -2413460672484784400 -2336743863913773200 -2588388822002301400 -1159559885996510000 -1643585341751815500 -6713979823337422000 -12869082151986638000 -7019527060079564000 -12720356550676261000 -7489905806581420000 -4355789490949160000 -4511412073571321000 -3285414462535172000 -1455098711276228000 -904974057963441700 -14409230426684523000 -13966536952810746000 -7918206984206850000 -8185253684013861000 -10494277666421920000 -1928408009780571900 -8314997493924046000 -14010271338208591000 -4306881509995998000 -2234382103941418200 -3303599805144864000 -1741705939027201300 -2551455818860177000 -5555287497932207000 -3058943269198754700 -3115639976799316700 -8843598677353645000 -11373882686360622000 -9249245100032014000 -12449572353199002000 -561022733509343550 1168108567782818500 -7895265855078679000 -4151768573838646000 6480145906955424000 6313919392411026000 2363524630555423200 -15411576303720680000 12876317958518872000 578880644961614300 12077465073602720000 -8368744827065286000 -14273187294085968000 -2840771809386041400 9961779295304639000 2768397617520208000 2623603264974726700 5816793434982762000 9655305959757509000 8780113501904000000 6223845428018084000 10558999456525828000 11054657525759526000 14004960393820620000 2323187484314679000 4076397775987490000 12491453709433046000 6876101793128017000 342700284758897100 12943079760091725000 -852473748566434100 -2371767252957776000 9636183509781702000 6888008633209184000 8263307255496627000 9059812739652701000 3361932933339832300 4090213158743086700 2726076351111282500 2495031917652546500 11231700840922060000 6162549829989836000 1199504283777746700 2191712541896502800 3322402317919862000 1646292908035533400 2684314441847435000 2231685650628553300 4159766787993561600 11853088510999160000 8134211214342097000 9029851984091473000; -8467094729651710000 -1994708979403506000 -2162997364450078800 -5352355502777646000 -1247324598302181600 -2830420062303465000 -2413079881980148800 -2226334120911100600 -2640330520875896000 -1580385590684574600 -2862627895673015000 -1706692594158351000 -1621362339554904300 -2354255273671095300 -890166860827319400 8436296417186430000 -5376529617079072000 -12429313165574828000 -11708998423331904000 -11263411528624303000 -10030222313357473000 -11105417361589687000 -8355369782533593000 -3448561130099160300 -670050452641149700 -7974862718741089000 -10810012880455079000 -12480975832507660000 -4661205429432098000 -7891481061565178000 -2675270931060999700 -5273117855322735000 -11390368270819714000 -4017035522286972300 -1950540806254358000 -2241249776358755000 -2693889729300803000 -2749019330442323000 -2092990100833822000 -990715320448665200 -1263949475377261200 -10740564462919859000 -7000479214016429000 2108879369990959000 2883417357230097600 11329272877867592000 11008840831535235000 8209993912349032000 10592983357273578000 8118377145637784000 4978048829923354000 9974993097617128000 720789254749265600 8438816691125570000 12260926857869607000 5142376297786970000 -9760987134700148000 -736874014425446700 10526142619586981000 3513448496722175300 1883275313048909400 3934379653728380000 2054438508999129000 2413635476720262200 2502643267166252600 2150488534776934300 9499226728574393000 2744847037668523000 7756398510187813000 4019201988306406500 2200998909189641400 3316096268569830000 12368645740021853000 2717778514983153400 10856408657099023000 -7205732445447791000 -10184264195497819000 1543754396876771300 8222339088167226000 6998433537024313000 8974440518591638000 4550060490750534000 1999125216680988600 2592957196975360400 1071368061337521800 7509208677885950000 3808669475644016000 2833194710359171000 7609584349019359000 2173269291501964500 4659109433893179300 3797973515846549000 2424546811735683400 4567348370128506000 292545396176745140 14190998746976401000 10446601092940558000; -5282845244627340000 -3240856968080064000 -3054941357392807000 -3064211155615918000 -2702878340716010300 -1394097239208431000 -2830404357364175000 -3050010833095988000 -2413460672484784400 -2862627895673015000 -2031267271194373400 -1555751496632065800 -1412792376351775000 -1320867403787864000 -2219672095902662600 -10308723175488435000 -10911549799628134000 -10624978664231010000 -9227830147148624000 -4873967348642608000 -3465513882115915000 -5419863502530855000 -2953942251679477000 -2564164667118757000 -1778254749795828700 -5935531848012107000 -4058183254575083000 -10631004335355451000 -2957209982288991000 -2619597385285371300 -1537669318872824600 -10173009788418171000 -4685688256116942000 -2494260999027929300 -1572697940379328500 -2741247491803398300 -2587492625002484000 -2530205759445030000 -3413757507198733500 -2661191437248526500 -1810109214094420500 -10679803790761223000 -12871196312711827000 -4628195435967824000 -9522638289099904000 -2139835513249808000 5687634951036714000 -2106588030142895200 4942816310204749000 4728403351148353000 6040460090571513000 11741185708385516000 -646015911954319200 5398686214260917000 12764250598443120000 7692356836449468000 -12945547031296483000 -232286389747065800 7155077929718218000 7764760740540493000 1338161917102658600 2597337406580200500 3344818131964915600 1839548654101345000 4134123831150806700 6443404826740485000 8018810127436669000 9551254027926222000 9139689704993908000 2363235451506434400 6311366630750769000 11290106402693564000 -2832795573154972400 -9533381467960974000 4179321765901884700 -13544927548787990000 -11942229748398768000 -4152503254548750600 -2034898516374254600 5786438849296613000 4822354800304050000 6712588544222854000 915463092357296000 6349040478549299000 3489860507998411000 10005849174815314000 12127379343823510000 6182542898870804000 4404307780098334300 1881978083694188200 8847208176456601000 1949044789216921800 3367913110245759600 6520393422774754000 -753635010752159800 13382393864454590000 6950082964725938000; -1485117198599752000 -1782893232519232400 -3385346511228387000 -1933399195706864200 -2507148970816865000 -1840645590481745700 -2141670854419307000 -2112981829406099400 -2336743863913773200 -1706692594158351000 -1555751496632065800 -1508432834022948800 -2604651695878143700 -2461683040426748000 -495955588665657000 -10281388683068555000 -7436833585617864000 -1991013577550228800 -3570416261140970400 -1642394505263508400 -2306553545701979000 -3164067152916102600 -3051686654900510600 -1822266426233132000 -1892584027434201000 -9589785963482347000 -9572340097053997000 -12301125045204636000 -4304631955476016000 -3635414238792390000 -2022935420596166800 -9960964802951456000 -3856282935270410000 -2731397589918738000 -1038176552705864900 -2878052778965460000 -2911678240451529000 -2788855469808533400 -6754598627026967000 -1783404826266080300 -2150413359941583800 -3667417162226772000 -5548575129028554000 -11856485166633927000 -8462576858626749000 -10514841751660267000 -6933378820909705000 -8415631480042076000 -7917134153522697000 -3527987968321102600 319865633240605300 3415273204881219000 -8649125891429096000 11173918150521158000 -3607115752651184000 7211215100876377000 -6219791797518378000 -11277483405100126000 -3141242260505050000 2653607391578828000 3932155999657892700 6582846444678843000 10925286977365235000 8011799525635258000 8747610731905589000 8212646605621916000 -1948394416030707400 7644778601944542000 3152995230754786000 5223590387486666000 11938952604742378000 1924780957594561300 -8559963418750240000 -7707393725465134000 3016483369910183000 -7341942137157018000 -9021523611557100000 1299551242710728000 258762826239908550 5444286410584852000 5854170845069690000 5494769542973252000 2687803365196364700 8651112862875196000 4034806729288408000 7619869468145646000 9195030359272629000 6292436192281278000 2312344544523484800 2524432802695484400 4041711693923484500 1899440037184137300 2193151460733740600 5187373121261917000 8498176177019968000 8554432738220205000 9707235004977329000; -1644118241608416700 -1359057254861969400 -1946880931563414000 -2727961236533440000 -864518814742935200 -1858400626020246600 -2626538136726387700 -3624200559587381000 -2588388822002301400 -1621362339554904300 -1412792376351775000 -2604651695878143700 718752131890696100 -876129888827341800 -823818451448505300 -3542372712194885000 -1699437999718725000 -2020203560346525500 -1906364665044646400 -2509087780553788000 -1375655468836027500 -1097621926888986200 -1217707596821142000 -2604587719343946400 -772111550465323900 -7453024369475220000 -3530266097353004000 -2301372577829554300 -2402788719444235600 -1126078400635580100 -1576048257956405000 -1841923168591827300 -1656798621023543300 -902625102236593400 -3612435523994972000 -2222736647712979800 -3300711486668187000 -1790616529845672000 -4738228275917424000 -540702520983248500 -1260201042689945800 -3264872443666426000 -1627776239196825400 -6197413182869967000 -3381103523671868300 -4824569346467622000 -7368982139964443000 -5896967141440346000 -7108986774616328000 -3686202198667296400 -2211498332496620800 6128294403712762000 -7841539688131044000 9144447597378168000 -3394166504143136000 5423421007421029000 -7348912472037214000 -7054157359216869000 -6291926883892595000 -1236569540881149000 8329551968465664000 8029059423937378000 5298368671763504000 9269622136844728000 6344357072409354000 -64209397290716220 -9120819896559923000 1573968693978565200 -9188102638493298000 9167893073604534000 4673380580147745500 -2841442064420804000 -8166809482681311000 -9573846472804037000 -4378687461083137000 -9338544737413954000 -11639384298683675000 -4695438463099785000 -6423939476481515000 -69440874514920440 866267955932741400 2352105711435729700 3241843266031675000 9558516629533586000 6581258460285377000 -6224330725549467000 3578795959241056000 4109762372313179400 3304680643122554000 1990980919803099000 6342603333361684000 4230384993797928000 4331852012109844000 6253032371620685000 4713877792595127400 5724323625808490000 6504092879484819000; -4089778972808163000 -2030735340950826500 -2073411282174171700 -1486948358827475400 -2429282865532085000 -1481346407002466400 -1579618161418555000 -1296855017583739000 -1159559885996510000 -2354255273671095300 -1320867403787864000 -2461683040426748000 -876129888827341800 531899963664252300 -534612387755148650 -6845629269074748000 -5123970606259722000 -2838698798128742600 -2227927620378741900 -428359840417169050 -1491444758456225400 -2668385828720757300 -1423395149207155600 -1959793122330854300 -3023635571463706000 -4403461413569590000 -2506364592766481700 -2635753082871947000 -1319088039349823600 -1649642345432783300 -1268096113948523600 -4968098312120798000 -1234497825789208600 -1451630408670908200 -862137317145084800 -1575857432823618600 -1767835179990918500 -941657439859323300 -2292576192637823600 -2888836180380002600 -3338740936426650300 -7394806961639149000 -8023240724420321000 -4983617723022569000 -7877425756285205000 -9403167514065157000 -6016227932921608000 -5820094025706022000 -1431212183499582000 79772921638741250 2098644092009927600 8521631864453701000 -820398523702452900 3954580710453223600 10435251172389798000 7909524593050939000 -7374595374290257000 -6245304116726238000 1597558617901665000 6029583627735133000 3402866490436855000 1394410667727829600 6007672720480868000 2829834190408552000 5566307672095995000 6156812320235616000 -5985659603441538000 8752592618390671000 3474766802681644400 6071336043112820000 6874115808859738000 6810806127156404000 -8389197692147350000 -8484388805197985000 -5629891399044658000 -7833206798361512000 -6695638189949645000 -4667199717787027000 -6300330899249186000 1268943816964228800 -2486631924862103300 2063618957474418600 2573160262118038300 7033305286232010000 5949880488141272000 2220119043704228500 6765783490587245000 5767621125785453000 5323768104888968000 3250470800879782600 7385856899958427000 2230128251639128400 6308471984971007000 5522230821554495000 -5820378150874202000 9252468712303312000 1621866689258936000; -3033544000106868300 -2058176316501528500 255164284289743220 508327177756003000 -2584034331617344400 -2152940666381615300 -2378003897320686000 -2515504292882544300 -1643585341751815500 -890166860827319400 -2219672095902662600 -495955588665657000 -823818451448505300 -534612387755148650 69184065486351825 -2797093222555651700 -2268981245744097700 531098591295973100 -376078485984498100 -2082571344958885000 -2108823342867492600 -2102190089665207000 -2018000047739035500 -460385669043715700 -757149919799141900 -2527703798247310600 -2859189519029006600 59789022907299560 -247142448801316730 -1775174895925597000 -2017958333205044000 -2060316511051916700 -2548414341476582600 -440645062775978450 -663392003867846400 -3058168675530564500 1078067376176097800 -1792718599997042300 -1952742125154406300 -2237190065214437500 -563557940374405070 -4046022003222324300 -3863071235127629600 -5365045076652819000 -3508957933202330000 -5095302141130710000 -5701188551772766000 -6292821962982159000 -1590494036693397600 -2925506853897734600 -150170280749235470 6745814897211466000 451022441174426600 4199122696006330400 6432458918475568000 5674952113421486000 -6879885404204375000 -5728758719963903000 -1524072052692359000 2320880259844715500 3727909286146807000 3710122078090423000 5863028294149941000 3328335614659116000 5967127307953266000 3668933317246643700 -7559206608092743000 754388403777869000 -5797419121243406000 6639730891641915000 5895590459690054000 -44449669283440335 -3837314947818141600 -2998024729229291000 -6058722774158598000 -3251147505606059000 -4136137183389415600 -5833560618848631000 -6434145811960397000 -2520197255446209400 -2426168508573132000 554135945205942100 4766642756173732300 6139299304330862000 4943193019617567000 -5794093823618704000 -205044806401719860 2533585090279639500 3916233243232171700 3437613619281965500 5807149121473939000 3379419961040519700 6936336270496849000 2105771598796863300 -5680606154009959000 5850748322879910000 222487034099479080; -9509382322262704000 -11630030623147743000 116813065750558460 -8889298640018517000 -13842869095905200000 -5946361470452098000 10917664222329104000 9711035817866857000 -6713979823337422000 8436296417186430000 -10308723175488435000 -10281388683068555000 -3542372712194885000 -6845629269074748000 -2797093222555651700 -3007520553962033000 -3131755319414200000 -3347519755991247000 -1894389738950053600 -1423710935290337200 -3318126195256683600 -5666913599737177000 -2191213908731544000 -1849280925885444700 -1146230023844537800 -8814991334269199000 -5054921745515689000 -3166863854122000000 -9529455096163155000 -1573300945437733200 -4857430673399635400 -2756512795382283000 -2133752093671752000 -1637964862817096800 -4642978667986446000 10016727589926089000 -406389981442852900 -6482173772856753000 -10144491648493050000 -14651747337351260000 -9837428372618370000 -7533231832392602000 -2151983471560801400 -6912833960342416000 -1435733641944561400 -2284138442948518200 -3132221996518208400 -2055635651124861300 -3609402215766323000 -1930221785570028700 -2097829369373822200 11143264093223383000 551288466186566900 9254024107239506000 -6576343612029353000 -10203493025322310000 -11571892756194189000 -12840035277893640000 -10892466877405367000 -7372381491076971000 -8902676412155688000 -13452314467373918000 -6160549116190149000 -6433045567889519000 -10759417625821463000 -3964972196122200600 -2339931200568481000 -3994128580547717400 -1443585565419164800 -5496117139480920000 -1553433204431933600 -2424492855369597000 -2504125409353449000 -1388805118464473000 -3472857631599178000 -2506453228233623000 -8385573515745859000 -5700813795201707000 -1778886531847106000 -789867716883934900 -4068599317049187600 -1918778713334042400 -8326250379491364000 -1855614565716289400 -5751886435698477000 -1512291220292398000 -2076493619859790500 -3956092461769752000 8523394847761617000 -8601979888124521000 -10546519421565151000 -13593073387394752000 -9189534073237172000 -7867810103185199000 -14239061824963368000 -7753260995714543000 -9367535823794862000; -5722796037591805000 -8199585046755721000 -14820872280931160000 -1907074669889018000 -6048661857625619000 -2722122405501049000 -292721239615762340 11582522755745960000 -12869082151986638000 -5376529617079072000 -10911549799628134000 -7436833585617864000 -1699437999718725000 -5123970606259722000 -2268981245744097700 -3131755319414200000 -2368951354650163300 -3324229407208170000 -2290496242917322600 -2491572536946779600 -2329400348949287700 -2176612001583101000 -2424258838881131000 -2009087219999814400 -1384769616907153000 -9797952492831953000 -8682663847603908000 -2266356569431384400 -10731771587015669000 -5088831946091359000 -5358193501484118000 -2615291201987479000 -2792685405608066000 -3624666720217554500 -2285900942801847700 7568710494392664000 169846471440254000 -7966044820099158000 -5889178356616529000 -12907668682988712000 -10031939648112677000 -2116730461841205000 -1960486456721735400 -3253940052389985000 -2483682893836946400 -2759772085387652500 -2428462886201835600 -1756285917366160800 -2153379708679339700 -989477155647651300 -2857743972415449000 -26694484959088480 -14369517021582000000 -3918676298566687300 -13386740594657250000 -12239124228697528000 -9494251082311118000 -5417630565022407000 -5269982146085143000 -5330859852694598000 -9884418481260464000 -11733464326578250000 -5705221818414095000 -8067532336678528000 -9013451826309666000 -2245096702591236600 -2517993778576868500 -2562372996487256000 -2328479796352033000 -10035806860351810000 -5798558287858005000 -3419911977629552000 -3168438136328397300 -2707465480956001400 -2225792185464738700 -8364945183059897000 -9536252154873373000 -12710757894524181000 -4824085465303407700 -5993882794427055000 -8934142796477448000 -6332623574754129000 -8729698968393954000 -8117928690849341000 -11748232350386842000 -2983992590211131000 -4720719109296209000 -8503881523218473000 9564585097642714000 11544771741862415000 9030632634680023000 -1689823099101800100 -4295699453771481000 -5830617598784651000 -1011829014514065000 10921009508547610000 -3912490520163804400; -3066848262049246700 -2772648863630267000 -7817358320507594000 -2503071641982645000 -2418052678662432000 -2634220249982145700 -15102468137924857000 996812828934729700 -7019527060079564000 -12429313165574828000 -10624978664231010000 -1991013577550228800 -2020203560346525500 -2838698798128742600 531098591295973100 -3347519755991247000 -3324229407208170000 -2140831235523705000 -3219349477881053300 -2779483394678581000 -2438585476354227800 -4082935735732552000 -2596892590579222000 -3786479382079904000 -2095513250639479000 -96932335027859900 -14966698828820517000 -7886233254386671000 -13290360646753124000 -6892669043680688000 -9660622648988693000 -2022937222930358300 -2033330894231303200 -2359397647037415800 -2138046721552852400 -308235146690483700 760827187656721200 -7718396797137564000 175399540388096260 -8134532868528463000 -13493761960929342000 -2306542461889617700 -2584645198418743000 -3197872512966175000 -3042831602073591000 -2424040610075005800 -2095533328378755200 -3480745047418272000 -1832330999869052200 -2105699951769267600 222328662958908200 -14769529429229733000 -7578659428240062000 -12931280568718119000 -7527400427565422000 -9600842896790907000 -2954435063112075000 -1483078890135037400 -1967520749211527000 -2732550008909467000 -12495066007443597000 -8221387597915134000 -9140478668954085000 -7172638060392457000 -13292552801254100000 -3115831377044799700 -2058091528961149300 -7210613549120657000 -2605828211774077400 -15623780359960697000 -7002159923589789000 -2732613582794493000 -2798363464523244500 -10009589959038530000 -9854205137936530000 -13607823082943020000 -1135692011939748300 262922350729843650 -9872597985983395000 -8790980052081602000 1184975738484729500 -564365790992972360 521598849780270400 -14310979391517957000 -32202717987029850 -11529817860910358000 -9393527341987060000 -122780416168525710 2417854419149136600 10187037640092952000 8480930942090569000 14388457905629426000 10869324367003880000 8624921891198423000 14354905925098094000 9679603538422695000 10382060942925341000; -8263271903594899000 -11128740691867158000 -10785776289704988000 -6043947769524305000 -7573130305810018000 -2854749955561097400 -5641203770939867000 9377043786735058000 -12720356550676261000 -11708998423331904000 -9227830147148624000 -3570416261140970400 -1906364665044646400 -2227927620378741900 -376078485984498100 -1894389738950053600 -2290496242917322600 -3219349477881053300 -1139904855491655400 -2528680358556285000 -3198631097636361500 -1429856306554352200 -1405211791367291000 -1314002066376357400 -2303547760263986600 -8702233259990385000 -2701869370905360000 -1938945392192981000 -5082661707415157000 -1471841615904134000 -2843496463443468400 -2261410650962500500 -2871562148207420300 -1677273115935124000 -1321293056619423300 -5904420820218204000 -13165954346063863000 -12358564404464048000 -10609742332039016000 -7120817249966290000 -3976325591352489300 -8486634087885854000 -2783958446351383000 -4245364411944728000 -3206389862816032500 -2170255904019588200 -1805160370735248000 -2910541997890437000 -4837220681853258400 -1903251358805925400 -3779546738139910500 8063440603237157000 1255095426449469600 10411990359529152000 342453948000404200 -1028103692547384400 -10074772607444604000 -13275290059685300000 -12655084004263575000 -8510617909629366000 -11379636217469504000 -3712814881444692000 -10707306153622776000 7037290927404472000 -9281624641902805000 -7542992700626500000 -3333164986711658300 -1912906175013830300 -3694872667488773000 -10070686873124568000 -7911829973301301000 -3588407183446935400 -2039168085121449000 -4034800233852893700 -1536290463919033800 -2428828295615289400 -8815045931467143000 -4376187772685243000 -2525423602575217000 -2710637570337305000 -4783065348637251500 -4746828766141138000 -11318483714319073000 -7974223592292576000 -10121088081764093000 -3236720825848754000 -3425759525034159500 -7771469289702092000 10510097550882860000 8518197134462289000 -2878436658961578000 -3596513569773463400 -8284248189134465000 -9054021333046234000 -13398184749692290000 -59986078290800785 -10632965479946029000; -2168229000155463000 -5444554101686434000 -8516810820929578000 -1135216193678714800 -3138784400238663000 -2750489893593391500 -12923181724238016000 -7388291821488569000 -7489905806581420000 -11263411528624303000 -4873967348642608000 -1642394505263508400 -2509087780553788000 -428359840417169050 -2082571344958885000 -1423710935290337200 -2491572536946779600 -2779483394678581000 -2528680358556285000 -4301030369092994400 -2341004225508634700 -2666641349791179500 -3002148503898427000 -2215127539931748000 -1626675309005529500 -14036615438879005000 -5719642667848153000 -2451376008176425000 -7691128705166358000 -3487928615353280500 -1901951745768437000 -2920235666993135400 -2432912993456163000 -2729328841642795000 -2076636238437424000 -9725643676355049000 -8153787756558383000 -14034691165200290000 -14127061383151626000 -10873172718661448000 -4257631651823850300 -3113852140424943000 -3004032405227088000 -1827354371294834000 -2924324994348103000 -3863691525656961000 -1731002257805233500 -2177116681778815300 -2754476191087078300 -2267356036772117800 -2972294517721577000 2324917396724830500 -15379035552413360000 2558806744491106000 -11982458550399210000 -8604002721059672000 -9041332622072348000 -9391285304046706000 -8742217014218269000 -9564905384879880000 -7822632394879057000 -2046005582140002400 -12777666994062556000 13364092817455636 -7671303438722160000 -8289659361853733000 -2927849414877844700 -11297533584125414000 -2955873846153410300 -9422648087286565000 -10304542580296032000 -5400781897056523000 -2597648209712838500 -3512147448568626000 -5375986131616342000 -9732496441357980000 -12392257612176354000 -12914871668068227000 -9252382980285912000 -6229154250082219000 -8721261465257186000 -6844198976885179000 210381632739929530 -14623181314836232000 -1284936475738946600 -4430598241840711000 -12847946897960220000 -5527162080078251000 8334410552075078000 9972638027691910000 10311919190819968000 11812857368572910000 7674483640869129000 3389034671126854000 -328392095260790700 13578611697127206000 2241721975826561000; -4762324621842303000 -6086814734263301000 -11221675288885817000 -2892178555781221000 -2234174042267255300 -1559079218559843000 -10496165331306566000 -9796155602180042000 -4355789490949160000 -10030222313357473000 -3465513882115915000 -2306553545701979000 -1375655468836027500 -1491444758456225400 -2108823342867492600 -3318126195256683600 -2329400348949287700 -2438585476354227800 -3198631097636361500 -2341004225508634700 -2455405155468275400 -3361040134979908600 -2404218119888775000 -1671584566351567800 -1370898007185825000 -5417575906293791000 -3563041907865868300 -2197068086919383200 -3510030960035046000 -2078269986190453800 -1532465301164759000 -2361488348108874500 -2581196741474492000 -1757202201142288800 -1194415310091320200 -10038212951814330000 -10165495966527990000 -4791639608563800000 -4821027681628648000 -2216359936935360400 -2247717850374006000 -3563646266819073400 -1653476364892028600 -9125134225565568000 -2287601327717416800 -1177643888918843200 -2111126945140466500 -3325537423789000000 -8730294344594304000 -7495158049269106000 -6559029027030615000 11400311160172675000 1262857462597496200 11372938952149188000 1725305341538474900 4540645435400913000 -13071465643628947000 -12955333100161810000 -5768640467977833000 -4241609892748202000 2108288206926563700 9840416904941319000 -4979579811438132000 12077617678658214000 3034162833414063000 -5401112612559472000 -2952205450527318000 -8778860004061283000 -5582866881006354000 -8008753234044711000 -8804286573711422000 -12404762671205066000 -1599485337945859600 -1933362657869605600 -3489535529860101000 -1714258565056683700 -4921232920169434000 -8329565807383711000 -4410696888574478500 -6561533958916991000 -7065985220464140000 -5085878689278068000 1204891241659380100 -10047655367844404000 -4761544320821044000 -5159366319064221000 -11097439556424142000 -4863518686738357600 11020482481637268000 11760631214795510000 4423235328239710300 9842362312020780000 2243574421323447000 -5655396197045383000 -10832766532105780000 540104443910112940 -7041058038105809000; -2759123212882852000 -2491740207230166000 -2007624161840760800 -2217489483889409400 -3345204159461392300 -2795953459421932000 -9903682179664259000 -11135777883916652000 -4511412073571321000 -11105417361589687000 -5419863502530855000 -3164067152916102600 -1097621926888986200 -2668385828720757300 -2102190089665207000 -5666913599737177000 -2176612001583101000 -4082935735732552000 -1429856306554352200 -2666641349791179500 -3361040134979908600 -3127303041552280000 -1917131595417349200 -1970757849769651000 -2123069771506452800 10849155505020772000 -1189618420312795700 -13787537354980983000 -4419849746975887000 -12385085646967095000 -11114987590928873000 -8901768337329236000 -6073809834667070000 -6636151396117719000 -5448524691690253000 -7152416948517867000 687635552789224800 -11976236561343607000 7385077261660305000 -9585780140664070000 -10331136848948162000 -2424268841301126000 -1973229745993413300 -2373342089841046700 -1654956092561347600 -2382156106728453600 -4422614436441009500 -2326925985676322300 -1118097713196004900 -1439279357251093700 -2475044717455366000 -9673372050143459000 -2223374531023329000 -10642770163922142000 -5081282881047403000 -4266525215283174000 -2575775776039342000 -3382004220729655300 -3228835216580862400 -2343670501666901400 -5727855883269871000 -8943799089648118000 -11005563739561674000 -13378931721629045000 -9685829703436566000 -4691872996097680000 -9721551211236810000 -14913440939015260000 -5645599517800004000 -296869828283395800 -12461613830277336000 -7051157891983810000 -10069897222881507000 -11294454601413254000 -7694612095974641000 1819533317785358500 9988185252950920000 12274638841345612000 3046802171662595000 5298999043390134000 8789413816938515000 8244166256499969000 8617505638335888000 1804755935774015700 12019683641230922000 -10726993894802322000 2552083006841387600 9512580799153176000 3698020101033682000 2936157790182710000 2917234419115988700 9052398130668641000 4913151839284758000 5830024406770873000 7529719096202030000 2653709084702891000 3829440435683884000; -1624683145552094700 -3249431641878737000 -1695374574379860800 -2704859440260560500 -2299146174455336700 -2488923790674951000 -6137857193396611000 -14630160442817871000 -3285414462535172000 -8355369782533593000 -2953942251679477000 -3051686654900510600 -1217707596821142000 -1423395149207155600 -2018000047739035500 -2191213908731544000 -2424258838881131000 -2596892590579222000 -1405211791367291000 -3002148503898427000 -2404218119888775000 -1917131595417349200 -3857958372996907600 -2523943520175824000 -2176265425407870000 -7519436481898518000 -13425508919411213000 -7862292883174908000 -12117647803438200000 -6625526811298691000 -5463574874669010000 -5755996617775974000 -2976081865487281700 -1738138653839935300 -660291843537442300 -13178948329329277000 -7820676920891927000 -9182378216208178000 -8577418875055226000 -13206664211715146000 -4269678823882810000 -3536779731791805000 -3655940952274468000 -1935230338752814300 -3078357720796382000 -1981151711463548600 -2469142441664046400 -1127419988812226600 -2415798648009397200 -2796378556096972000 -3190273241171535000 -11402780460946379000 -10036084548546102000 -8999839532402590000 -8503466242051038000 -12486459814800414000 -2298099607746885200 -3163462827965859000 -6170914549403702000 -8362569523919848000 1871981857801014200 554262890552727740 -8115722692653077000 146454852412460110 -8445569607509503000 -8811294831292223000 -9065505986026955000 -13016540948017144000 -9138418029815040000 1383001530307587200 -11119122933609812000 -9321462697443149000 -7350063329466743000 -10212205947332070000 -9560534304067874000 -10454040124608180000 -900785348528400400 616736375621091200 -7930112785091227000 -3111571476374584700 4890144777719733000 5566337160040247000 12397486483335654000 323244554108401060 13226299259676182000 -14623335601623476000 -2761664808334912400 8049168641626576000 2866244187029979000 3218608885911204000 4506138411617421000 8780353051273835000 9053958917097417000 7613525845005810000 14712452130159306000 5100766809061978000 12206243193706330000; -2868196611694438500 -2531188028164890500 -2301990840137548000 -1593874097883239700 -2468081919872138300 -1524050162676763000 -6709666689866610000 -11013770336624302000 -1455098711276228000 -3448561130099160300 -2564164667118757000 -1822266426233132000 -2604587719343946400 -1959793122330854300 -460385669043715700 -1849280925885444700 -2009087219999814400 -3786479382079904000 -1314002066376357400 -2215127539931748000 -1671584566351567800 -1970757849769651000 -2523943520175824000 -1980902744858347200 -2478773160940263600 -9408476237238348000 -5971450231384134000 -2833959600571034600 -4966869093580215000 -1855329668209679800 -2142000267188762700 -2899490556635654000 -2919894631554730000 -2285675145222944500 -1364503467431792000 -10361222186749790000 -12665116242731294000 -4028799601465367400 -9122555261886054000 -4244604612331272000 -2338490693354335800 -2625294629459365300 -1395573862953955300 -3618387503170507000 -1384279361142105000 -2953837365606087000 -3780700950562252000 -3837206336296693000 -5876559914266863000 -6277674388082068000 -6011193658231160000 3791510585501654000 -9509157663388809000 9952321019164041000 -9664205828606229000 -3514500366016851000 -5360991645152231000 -8770523529284417000 -8465945543110918000 -6621153724374096000 7777258303521020000 7102575430755020000 -2020452521697524800 8672415100053620000 550530963724274160 -5608754946432186000 -5654801047099385000 -9709120148615013000 -8314204880760693000 2921231503743601300 -7201376738875852000 -9735283479898473000 -3497676530021418000 -6014356007933643000 -12590433474814326000 -9287407298552738000 -10403607029512833000 -7332830194139539000 -7953019400792381000 -5841104301734726000 -3387374474628486500 -730950768357488700 10817338195762793000 -3139889197827802000 7053500797304256000 -11348643978461041000 -2344421151656101000 2932950724647070400 3571187358244974300 6884171364031648000 10833255497605019000 8314300568060257000 8828980537977584000 6748339629298718000 2030718062383217700 11059472875775923000 4411284393481425000; -3205103140425278600 -2323581613312614200 -1896238393798187500 -1732168157025649200 -1872179114006293800 -1399364367407021500 -4907631247458430000 -8386643962478845000 -904974057963441700 -670050452641149700 -1778254749795828700 -1892584027434201000 -772111550465323900 -3023635571463706000 -757149919799141900 -1146230023844537800 -1384769616907153000 -2095513250639479000 -2303547760263986600 -1626675309005529500 -1370898007185825000 -2123069771506452800 -2176265425407870000 -2478773160940263600 299157670951529100 -3885014884977526000 -1934820126871583500 -1792968671143351300 -1009304400112422700 -2720534366936307700 -1564592974085789500 -1365611176358214000 -1289413848041289700 -2661221156851323000 -752992497735964300 -5403714475681144000 -1860998036187146300 -907885462128501800 -2484714658042381700 -1781349537597214700 -1293165325402377200 -4101497678775886000 -2553831007842210600 -8615983592399210000 -1963453730565763600 -2907161750935659500 -6934258244583883000 -5522075193738407000 -4591783386276271000 -5903692315516810000 -1995302143225955100 8456695615838718000 -738522384195839900 7833596864049359000 5117454753796400000 6097621597186447000 -8484420041641293000 -8475034348685882000 -3508072339495131500 1218420073471396100 10132776987393632000 9539790519152591000 4302262804289586000 8738164239001727000 5077052366157475000 -447564521225239460 -5862414124236169000 -8815101773463574000 -7228594874761514000 5135380264712869000 -3711328382783592500 -5535813782025951000 -2803111727629826000 -2778170415064944000 -5661859875772470000 -3145564222435008000 -4403586238465358600 -7272510228547471000 -4431086826294302000 -6266094571105342000 -4315132678228442700 -3077616755494245000 9638989744597189000 -3760022415938244000 5627422454660330000 -6388449643790517000 -7315984805592333000 -945954542759803400 7510074549341276000 9153822383744668000 4987142041973276000 8612584565004409000 6095971797838509000 952490741128774800 -9611170931311268000 6335197036924185000 -3643693167040184000; 8354237595542235000 10765540315548704000 -502396678179888200 9753371692365427000 -6381559297482794000 -10064555752439342000 -11490223132247620000 -8960828691876410000 -14409230426684523000 -7974862718741089000 -5935531848012107000 -9589785963482347000 -7453024369475220000 -4403461413569590000 -2527703798247310600 -8814991334269199000 -9797952492831953000 -96932335027859900 -8702233259990385000 -14036615438879005000 -5417575906293791000 10849155505020772000 -7519436481898518000 -9408476237238348000 -3885014884977526000 -2235955037091374000 -3173887882504875000 -3299019068519557400 -2467717063553287000 -1954727676719670700 -2637925652220252000 -5092452527601007000 -2510957633338214000 -1745472969372579000 -1431408986142158200 -5420854387125653000 -3093334263290061300 -2501584547305169000 -2435745302968240700 -1608861629235232000 -1738689060116429000 8758330940606040000 13894858205731676000 5786796289988430000 6970439086560995000 -10032407454724740000 9425689696295907000 9932801664814950000 3496091821216688400 8412198275899180000 2340682482661141600 3093922471231816000 3968666433292052300 2676930113970349500 1052805713163702900 2788745680755018000 4936003132375498000 1861064782539711600 2323967338406623000 1450013248681284300 7978958385673290000 2870523678475798600 5886484744466932000 1993911001971485300 1824274005990808800 3679805074317426000 -10657240876395025000 249871771813991840 8277993973614306000 11940064170381003000 13377448916129450000 9451053846182564000 -8357238511784064000 -2616648959119263000 -5434904654405772000 -1333654007001897300 -2183311643995829700 -2953297052339948000 -2070098588129293200 -3869638788908383500 -1805303067058673600 -1762948115267974400 8614693264671616000 -6560225923811871000 -10010356030695927000 -14864338785988546000 -10956938350271859000 -7584320316036613000 -8493626254102481000 -13513934082107811000 -5701888478005737000 -7587287038093159000 -10489905883232103000 -3493208484313405600 -1404300350263957500 -2518390126671911500 -2240298834986290700; 11572411368202895000 6707642311681384000 -91658618447939500 -5747942261613646000 -9653514416014238000 -10459851521447889000 -6762900900027676000 -10311794347015895000 -13966536952810746000 -10810012880455079000 -4058183254575083000 -9572340097053997000 -3530266097353004000 -2506364592766481700 -2859189519029006600 -5054921745515689000 -8682663847603908000 -14966698828820517000 -2701869370905360000 -5719642667848153000 -3563041907865868300 -1189618420312795700 -13425508919411213000 -5971450231384134000 -1934820126871583500 -3173887882504875000 -2458977129967666300 -3946990765647877000 -2289474032234120600 -2429349586692593600 -2300296043166918500 -1668528136591979500 -2125426042372223000 -1454167316959711400 -1826582669286071300 -10710080014440966000 -2913958847449243000 -4702345087366522000 -2809854781962169000 -2596681038051154400 -3730339182318451000 10062684227823970000 731212450530563900 12290390172264125000 -10744508095630120000 -10290323842779806000 -8863905222489251000 3025729446011374000 9768323612832138000 6603997320750235000 6173761656347178000 2448868313970626000 2076417002287201000 3548021144291694600 3027052129233873000 3096882734887931600 9757421227114618000 8381217689350710000 3993829246326105400 6409092418777493000 9089885723403905000 9097341525482438000 10470964337532598000 2222432674392231400 4937348421620991000 7997319358564700000 -9820777504999495000 -14782035371876051000 -10240954653325145000 -937681318571811400 2009952494081668400 3369268370959507000 -1594437700666070200 -2091663737743398200 -3492054646787414000 -1966761871571124700 -2028673571929900000 -2397279499932898000 -2193704524130512000 -1144848676079069700 -1707653811384246400 -2485014785815821700 -4420973610074480000 -12482580631902344000 -11800085722031332000 -5383095720087858000 -6865336419742993000 -5121685950839802000 -10956670884317917000 -13253653967318045000 -3995141626535432600 -9218148305110036000 -10169382867820220000 -2302055326944333300 -3221980934346786600 -4868041944239031000 -3488264492625355000; 685185823673724400 1687812638584468200 683598757660421400 -13238768720093763000 -7901424868065057000 -9761699553192513000 -799673048470775000 -144053079373799510 -7918206984206850000 -12480975832507660000 -10631004335355451000 -12301125045204636000 -2301372577829554300 -2635753082871947000 59789022907299560 -3166863854122000000 -2266356569431384400 -7886233254386671000 -1938945392192981000 -2451376008176425000 -2197068086919383200 -13787537354980983000 -7862292883174908000 -2833959600571034600 -1792968671143351300 -3299019068519557400 -3946990765647877000 -1654414912770756000 -2137043869887652800 -2865193983021221300 -2572039629615526300 -3887323806871309400 -2984616196097446000 -3617208038088597500 -1687648847690442800 -15636228759452063000 -8092069211297165000 -6684776876757772000 -2149851709981157300 -2211552095241806200 -2498003972988078000 525389778858874300 -13292915650839016000 -711973292327271200 -10771135218792666000 -2687518171384637000 -9605466303410807000 -9478105735199715000 49932707417108010 -8308547608653794000 -740858470020711900 2355973640891151800 6788857728025228000 2343520668203161300 10260621621738855000 8612051741082526000 14665477064799330000 14751443719931599000 9804418114734265000 9849829884461942000 1394479418184489200 11906371275228660000 475243045041278460 10946324245651002000 8879771773090828000 445059305262495600 -2309888228924788300 -7247465972910245000 -10963148136882658000 -16024403738164599000 -14358424620164538000 -9049350567979314000 -2126440337538410400 -3010212788283765700 -2303289686807650400 -2840850279543626000 -2548955007627088500 -1968120520103651300 -3848833479778109000 -2638013950852114300 -1966590623612300500 869052091829080000 -12803772012880937000 -7472504733483991000 -10738043425339622000 -2407159590775713000 -1973159176207381700 -1302157902295055200 -10935175960306372000 -7775976762092393000 -9537538901322481000 -7762301150770952000 -12897993997747924000 -2927866830811275400 -2643807322216959000 -7615947761010810000 -2435600051435636100; 10319704643181422000 -5135798485402550000 -12434909986183670000 -14004762508869572000 -11314146226513890000 -9326256692293936000 -10595249279261943000 -9043612052805134000 -8185253684013861000 -4661205429432098000 -2957209982288991000 -4304631955476016000 -2402788719444235600 -1319088039349823600 -247142448801316730 -9529455096163155000 -10731771587015669000 -13290360646753124000 -5082661707415157000 -7691128705166358000 -3510030960035046000 -4419849746975887000 -12117647803438200000 -4966869093580215000 -1009304400112422700 -2467717063553287000 -2289474032234120600 -2137043869887652800 -1778757418954015600 -2678069164883511300 -2874862358143756000 -1984699077173719200 -1649855114358683800 -1828170107405491500 -2554314941452188000 -2329132558450516000 -2160676717717522300 -1695411192623499000 -3055759540150076600 -3142067708234090000 -1357533833010360800 10811220086892064000 2034003972038861700 12930934149912774000 -7469670366399568000 -10679146954586031000 1642708805794312000 9678033393221199000 7920933881946228000 8863103928708638000 4199351884092611400 3984305183632278500 2813624596009456000 2154135223911509700 2780521196270651000 1175486466660392200 10644475568399856000 8602783795834409000 3344321827620837500 2920544683370076000 9355213482709607000 2450597005763832600 5683200841474421000 3286511990395161600 2617234615390460000 4842959696896029000 -9245247328118703000 -111971278837892190 -404342928784444400 9187177748878516000 13604715938803430000 11881521019527412000 -8702728791839169000 -3221942326586637000 -5072588770582708000 -3846517627318469000 -1988043956919223300 -1441903269162322200 -2574422790710121000 -4637248053846801600 -2760345559584041300 -4443593553278177000 10511991017570926000 -279305671970141700 -604338636550576500 -13070073424065929000 -11986213083169113000 -10441980742450644000 -10387101478905336000 -2558872934104384700 -11712782259698507000 8982849535775500000 -9505000632993767000 -7535843208680527000 -2253856318480699200 -8184611297086548000 -4030720638982363000; -7709389522010521000 -6932211726596019000 -7854831198236709000 -12520112086217916000 -13725516016733256000 -4847730802283898000 -12388302105545799000 -14018618650036467000 -10494277666421920000 -7891481061565178000 -2619597385285371300 -3635414238792390000 -1126078400635580100 -1649642345432783300 -1775174895925597000 -1573300945437733200 -5088831946091359000 -6892669043680688000 -1471841615904134000 -3487928615353280500 -2078269986190453800 -12385085646967095000 -6625526811298691000 -1855329668209679800 -2720534366936307700 -1954727676719670700 -2429349586692593600 -2865193983021221300 -2678069164883511300 -3866458753069020000 -2679128947219490000 -2567244449707243300 -2721908657193704000 -2102207681299279000 -1561838161008057300 -5213565257709715000 -1571376746268711100 -3174816870666233700 -2635429758690158000 -2462422239839752000 -2433482940126949400 128752129879528320 -11139457277579677000 -157883467806765570 -10360930864372316000 -7710293482933449000 -10114975100543407000 -8307859244156511000 5018997645888015000 -2412588641617970000 6174010146069555000 2727078556100905500 11417831257583757000 2529138818865347000 4679880018250337000 6421343198430290000 10512495587711820000 11924413295805228000 12652259184601999000 6357042808031426000 11845723921462253000 10536626551239678000 10726202268245865000 3545695391634850000 8611275099069504000 8668141907759789000 -9337808907231777000 -14607688141288500000 -12732020918674056000 3199773294785777000 921364953502225900 -2879844414667200000 -2939375985489510000 -3120350739746736000 -1540908271432158000 -2765574944163407000 -3442355241350034000 -2253978885623426400 -1686710909224805000 -3565625076265904400 -1980931015930098200 -3603356708824578600 3195462327983752300 -11749535638674680000 -9475048326574095000 -9314602232113505000 -8424314512039013000 -9065235350455524000 -7209508313499690000 507366677238624100 -13227874373101277000 1187264882716692200 -6885063372220483000 -8274453206763372000 -2734994612210414000 -10308047979922415000 -5549168463089393000; -10714267000805835000 -10350660258152439000 -10407776866849488000 -8475862259318416000 -4987918918902331000 -3744355373526010000 -6038572868673683000 -5156912636522357000 -1928408009780571900 -2675270931060999700 -1537669318872824600 -2022935420596166800 -1576048257956405000 -1268096113948523600 -2017958333205044000 -4857430673399635400 -5358193501484118000 -9660622648988693000 -2843496463443468400 -1901951745768437000 -1532465301164759000 -11114987590928873000 -5463574874669010000 -2142000267188762700 -1564592974085789500 -2637925652220252000 -2300296043166918500 -2572039629615526300 -2874862358143756000 -2679128947219490000 -1899094344230277000 -3560255978861706000 -2479891983495555300 -1714141148660793200 -1332981134623889000 -3937274121971979000 -2547576631139029700 -2277932173922787700 -2011830281184713300 -2273779202741527400 -2406731778255971000 -1198484048156333900 -7821633517374907000 3579996764058797000 -11757526041390434000 -10862806023995270000 -4693158843686824400 -3231855906547944000 4499669705192109400 4746276145450558300 6748565512630641000 1952614113815884000 9790461446173094000 1338846287260901200 5883684583331877000 3339379622965543700 7257045325502602000 9790514872901955000 10990511526459852000 6324967418806210000 5408655090612938000 931446917466094800 8582792138690556000 2692250107801536000 3637480576791913000 7241301125680532000 -10210167549361804000 530785618396587300 -2069287431139958700 10399137687202291000 11304565599080920000 6766662994501770000 -4371219405321079300 -1496460103550768700 -9360331613869230000 -1853383846532849200 -1353967422145961600 -4017100797122726500 -3442390517074615400 -6664338638478083000 -5060561438344154000 -7028034547183143000 10291598165786248000 782416258396476000 4936753409243007000 -12525258447972098000 -5653270369124090000 -4406392572151926600 2005534003620846200 8979478479265442000 -4479708733430345600 11067322289044189000 2447002507009571600 -5818377944649844000 -5549313433259765000 -10283770598365416000 -10800990556067234000; -11451144359459320000 -6262807082685588000 -128709712979126850 -11029841292437290000 -12664732033300294000 -4797505414362843500 6825485550905978000 10678209992290187000 -8314997493924046000 -5273117855322735000 -10173009788418171000 -9960964802951456000 -1841923168591827300 -4968098312120798000 -2060316511051916700 -2756512795382283000 -2615291201987479000 -2022937222930358300 -2261410650962500500 -2920235666993135400 -2361488348108874500 -8901768337329236000 -5755996617775974000 -2899490556635654000 -1365611176358214000 -5092452527601007000 -1668528136591979500 -3887323806871309400 -1984699077173719200 -2567244449707243300 -3560255978861706000 -2211600140305811200 -2216533159516701700 -1825568477353127300 -1778472315626713000 263655042627433130 -14556261502420501000 -13440825313505067000 -9050560561496910000 -5231533857518683000 -6256234779593505000 -9051605851970791000 -7835820002354959000 -11162166593432926000 -2560235479260091700 -3368217123253266600 -2775554255417401000 -4234447377728616600 -9339486476412855000 -7254904955260230000 -5427117415944600000 10067456032853686000 14910351082836062000 8888621005863023000 9248300057504132000 9254215047752616000 1259705527014391600 -3004042291986517500 -2809950304059820000 -6162514608169656000 -9646046808657957000 -1322090099438816800 -10926755803579396000 10514088839801860000 -2299389049856847000 -8259582333232187000 -2406157198206515600 -2178632501926253200 -2094700921276785400 -9267295887428065000 -8596402264831938000 -4810807075394516600 -2729879709798110000 -1608975732808420000 -2591666727026780000 -804035859674282100 -2163083590148063400 -3898559182404227600 -2882458429328929400 -962260011660519400 -1556722693658887600 -1956517167551717600 -9795400410003508000 -5047040346570629000 -5619618993152705000 -2905182588190908600 -2729516806106091700 -2337588997936517600 -5738448417275328000 -8222123477039595000 -10430848411124992000 -13494550454554266000 -9164071963543462000 -4807726357157231400 -4882943022903766000 -11866083483849353000 -7012217336085101000; -14949775771743157000 -13372404607999530000 -7657401672156132000 -7901961975896613000 -12323888838888953000 -2717818812761888700 -8972186756308570000 -7703056604233561000 -14010271338208591000 -11390368270819714000 -4685688256116942000 -3856282935270410000 -1656798621023543300 -1234497825789208600 -2548414341476582600 -2133752093671752000 -2792685405608066000 -2033330894231303200 -2871562148207420300 -2432912993456163000 -2581196741474492000 -6073809834667070000 -2976081865487281700 -2919894631554730000 -1289413848041289700 -2510957633338214000 -2125426042372223000 -2984616196097446000 -1649855114358683800 -2721908657193704000 -2479891983495555300 -2216533159516701700 -4286912652643482000 -2407096927703940300 -2944796771948196000 -12327744786917293000 -7316365672942317000 -7857420582015875000 -4986982820742317000 -2852328830686709300 -1590429580633613600 -14302287093847473000 -9910572261078246000 -12454833965292592000 -2969709355054271600 -2590028384931971700 -6472995027882261000 -9397179999742470000 -7957834368154757000 -6879852902559990000 -6063270010414830000 8261985857146185000 14125154422448118000 8125876920825361000 13178538479794205000 10027837263916943000 -915360479996653200 1422098359173431000 3061445847787634500 2582349418438957000 1312643061870999500 11662581310570201000 102419462130012650 10188159501222630000 8677540164102530000 -5037647617182015000 -3085699570575281400 -10722726369139393000 -5095741589591782000 -9837817703244535000 -16064529073136216000 -12298544585165635000 -3128511956541817700 -2822491412102915500 -1701724004170640200 -4157071190699291000 -2842849368349713500 -1883628970555269200 -1308461855091873800 -1914744108109534400 -2613635407519784000 -3216195207495904000 -8563460202936628000 -9575081633424771000 -12681261291769288000 -3101816749360267000 -7037489435777947000 -8908841350676559000 2059140318574750700 865673655570576700 -9135734093972977000 -891039756765232500 -7762370079339095000 -9639883244014814000 -9446999860934450000 -12082427678812536000 -9327571858435909000; -10708745784316930000 -10237796958267697000 -13529616909369910000 -4462306282161527500 -4189904010390641500 -2133495316976847600 -10431949404838326000 -9959364501081480000 -4306881509995998000 -4017035522286972300 -2494260999027929300 -2731397589918738000 -902625102236593400 -1451630408670908200 -440645062775978450 -1637964862817096800 -3624666720217554500 -2359397647037415800 -1677273115935124000 -2729328841642795000 -1757202201142288800 -6636151396117719000 -1738138653839935300 -2285675145222944500 -2661221156851323000 -1745472969372579000 -1454167316959711400 -3617208038088597500 -1828170107405491500 -2102207681299279000 -1714141148660793200 -1825568477353127300 -2407096927703940300 -1466064225189608200 -3254738856462090000 -7431134263282529000 -2637315690464784000 -861058417574547900 -3683076858723288300 -3073046398481721000 -2601952651735599000 -10922301930840872000 -9584620726364652000 -6109952770542964000 -6084572475221191000 -4440452793595201700 -11718982219872105000 -8716852457840274000 -2355753918670317400 -6120364906287716000 -7316912793688557 5488861775683293000 7927433970177457000 4009525998459934500 12445919260197127000 10427859066891958000 -1850070846598575000 3293365768565918000 2403861013615604000 6891674761034239000 9829686053397472000 9292432358039317000 6854048257120288000 5646762743158405000 9304723301151408000 2124593603620516000 -5145595081256792000 -9753176502576374000 -10749329416265847000 3933623657096141400 -2574702532092950400 -2847457060238507000 -3521135609075351400 -2149448002853609000 -3905291072874339600 -1893233681300204000 -3150985029463336500 -3954330765228492000 -3481985233448942000 -5807498431689155000 -5959423945434896000 -6197053099370244000 9642030852137207000 -9161520782116901000 -2287154988743053300 -8480206706598390000 -9320544034184967000 -6797935434775678000 8419131781117318000 6774471150905494000 -2123780785024452300 6972538248131673000 208631179168326330 -5344867438466868000 -8699546514693107000 -7351362542050656000 -9212303325534573000; -6240588524699263000 -6558166606186278000 -2214234991931895000 -2557710190089392400 -721739707171153300 -1450831052630773400 -1412239721803384600 -3257809589760622600 -2234382103941418200 -1950540806254358000 -1572697940379328500 -1038176552705864900 -3612435523994972000 -862137317145084800 -663392003867846400 -4642978667986446000 -2285900942801847700 -2138046721552852400 -1321293056619423300 -2076636238437424000 -1194415310091320200 -5448524691690253000 -660291843537442300 -1364503467431792000 -752992497735964300 -1431408986142158200 -1826582669286071300 -1687648847690442800 -2554314941452188000 -1561838161008057300 -1332981134623889000 -1778472315626713000 -2944796771948196000 -3254738856462090000 859281668490041600 -1626085302121527600 -2129258065453656000 -2933664062049043000 -1576642156271646800 -1232685537137837800 -2336031663047696800 -10378383630981634000 -9124858128007443000 -5321528751664849000 -9446150888500720000 -6753197281861375000 -4761921227561964000 -5346368559628723000 1050420114194439200 -781039049265799300 1876583610243125200 6481084805141966000 8904582837833568000 2737157395982725000 5880403227459075000 6329157267530428000 -5464591598841665000 3258699838188869300 8109441776463829000 5164962483065101000 4850424618390148000 3606099819244608000 7231891584697921000 1715863548950691000 6106811763064248000 4170252976048633500 -8741952833486999000 -721465705127999200 -5864516646970092000 8659983612403974000 10842437102035847000 2646090855304874000 -5066115219205990000 -2808842621652693000 -7670619021180604000 -1450713748001971200 -2609740468816513600 -6221974908664791000 -5356573649352653000 -5325571535934924000 -6307432363687773000 -2236652374527793200 7579556707899386000 6089434547953397000 5379897670605708000 -9203712562623856000 -2944714413244942000 1682710017346315000 8258709599772065000 9137486430286953000 4620077762842882000 9662290082494267000 5834267144462361000 -1801806043995485000 -7190184987151561000 -2536347482244164300 -6604849302982343000; -11570989554212023000 -10480346880453134000 -2541632931410593400 -10681965034196937000 -5117800902677392000 -5231361590503880000 -2322371993493493000 -3238116845609916000 -3303599805144864000 -2241249776358755000 -2741247491803398300 -2878052778965460000 -2222736647712979800 -1575857432823618600 -3058168675530564500 10016727589926089000 7568710494392664000 -308235146690483700 -5904420820218204000 -9725643676355049000 -10038212951814330000 -7152416948517867000 -13178948329329277000 -10361222186749790000 -5403714475681144000 -5420854387125653000 -10710080014440966000 -15636228759452063000 -2329132558450516000 -5213565257709715000 -3937274121971979000 263655042627433130 -12327744786917293000 -7431134263282529000 -1626085302121527600 -2475210847164821500 -4142806848537940600 -2212654826817956300 -1784129079439147700 -2159875010618394800 -2112760966060058700 5806202515780052000 9022685283193460000 10886377488609066000 13878383708789599000 11036169139320440000 4846225567206804400 10060423002472495000 5975679700260789000 2178198312096197000 2097091887459749000 9125243893770143000 15123333068014916000 2314269321074648000 6804803584725708000 2841999495649332600 729149203508917700 13323120156113670000 7085001501093449000 2121693781630659700 3015452659442842000 1949623391801840100 1806605144676275000 2591272184054859700 2269297652447024700 1852862909698727000 10335448913397526000 2146555616884465200 5207646688103065000 2185236763461287200 3684851354852367400 3207503627089074000 9685701648982672000 2491326683320105000 11133938026522446000 -10821307421665424000 -9513315412378308000 -8886877981376964000 3413527351466318000 9350968280482825000 5785121581755938000 7152126555350612000 4186100680049461000 2424465734407118800 2930149683361219000 8113837217628614000 5012762607210984000 6405804427691560000 10007843117026385000 8312654522863555000 11187810347881542000 2005270271310633000 5705118248950609000 8879962943209744000 -10752819212219262000 2779814940720949300 3496820473134800400; 865362996572349400 -15671325519993266000 -7332320047878651000 -13067261677621178000 -7929613015602751000 -10494702717178395000 -2599198191568717300 -3100637975868157000 -1741705939027201300 -2693889729300803000 -2587492625002484000 -2911678240451529000 -3300711486668187000 -1767835179990918500 1078067376176097800 -406389981442852900 169846471440254000 760827187656721200 -13165954346063863000 -8153787756558383000 -10165495966527990000 687635552789224800 -7820676920891927000 -12665116242731294000 -1860998036187146300 -3093334263290061300 -2913958847449243000 -8092069211297165000 -2160676717717522300 -1571376746268711100 -2547576631139029700 -14556261502420501000 -7316365672942317000 -2637315690464784000 -2129258065453656000 -4142806848537940600 -1550656867748542000 -2763223743405852400 -3862746853317452000 -3014713612543030400 -4233334155826339000 11996283483862644000 7482118853776904000 10600155803252650000 8379706356555205000 12789952843335050000 9650565354932310000 13474613066878358000 1734001270204120500 1828471306776423800 15011401563317384 2385236753032088400 7861700125355376000 2508179717439218400 2646823983246794000 2461869895991359000 14993182869805174000 7711550823648627000 1963576922626735000 2353977667105505800 2684526692105432300 2479272571962435000 2129644688231142800 3165666493836233000 3783444719463451400 2425915806046609800 15276424026732596000 7602771457460981000 6801601934144356000 2813671714037957000 2172321443290749600 2312056564887082000 -229884701983939700 -14034038741194040000 -521273297045234600 -10274911899426267000 -2523768884940626000 -9374322768032790000 -9872363041592595000 467406406134783300 -9311419193547915000 -456265565525367300 2346102957747553000 10156797666835704000 9199164171647141000 14728245564194090000 9935617327696594000 9229111736017605000 -431347582430595300 14542992139556321000 -549355093794693600 10480258533020065000 10618590281530975000 25261634740439812 -10773308140782911000 -14082523875523557000 -9261896136367401000; -14575780654788520000 -6263164013829553000 -1674980055776024300 -7729443947821019000 -2358201405944323400 -2926990111463961000 -3034081148382004400 -1474083835852311500 -2551455818860177000 -2749019330442323000 -2530205759445030000 -2788855469808533400 -1790616529845672000 -941657439859323300 -1792718599997042300 -6482173772856753000 -7966044820099158000 -7718396797137564000 -12358564404464048000 -14034691165200290000 -4791639608563800000 -11976236561343607000 -9182378216208178000 -4028799601465367400 -907885462128501800 -2501584547305169000 -4702345087366522000 -6684776876757772000 -1695411192623499000 -3174816870666233700 -2277932173922787700 -13440825313505067000 -7857420582015875000 -861058417574547900 -2933664062049043000 -2212654826817956300 -2763223743405852400 -3751188906250962600 -2244050119509781600 -2884941703687972300 -2419113332701434500 -3289066829657039000 -1793110696866538300 9448000774327970000 602982472214266640 7721847537204659000 12097894394832420000 6420141407710016000 9873509291986530000 8961686989403815000 2767036403580262000 7954091372555435000 15784065666303880000 2705052693008405000 8408826963609070000 1673524013056793400 -1491863270253164600 11310456796892391000 9339070937367051000 2332228801377374300 4102981168638300500 2779852664423328000 1665753481536442600 3791771410029248500 1737772388570863000 1649625572723907000 9184446727820169000 10426398287819540000 10961988092116164000 2728562923333843000 2735215512875983000 6377207612818094000 155885231603264620 -11686951966570225000 1035225762027582300 -11218575733348125000 -8008514937734221000 -9630511300602282000 -7926646155344620000 6482282063327683000 -3753361664410204000 5239065230997630000 1873746697989879700 4991723233801489000 6076660950518137000 14604447780489930000 10736547986124362000 6184207362067660000 13643665002596130000 8922701820967837000 12901873402498456000 4295171781828688000 8577518679204112000 9841467240529985000 -13189132093699013000 -94980005874863120 -3817865533489565600; 11904160640862250000 -1038817341650219700 -14881123826036660000 -5478297284304478000 -13094402566596803000 -11311178342408277000 -9760284141614373000 -5563987467666773000 -5555287497932207000 -2092990100833822000 -3413757507198733500 -6754598627026967000 -4738228275917424000 -2292576192637823600 -1952742125154406300 -10144491648493050000 -5889178356616529000 175399540388096260 -10609742332039016000 -14127061383151626000 -4821027681628648000 7385077261660305000 -8577418875055226000 -9122555261886054000 -2484714658042381700 -2435745302968240700 -2809854781962169000 -2149851709981157300 -3055759540150076600 -2635429758690158000 -2011830281184713300 -9050560561496910000 -4986982820742317000 -3683076858723288300 -1576642156271646800 -1784129079439147700 -3862746853317452000 -2244050119509781600 -2579897848940830000 -2142564755951337700 -2283424481633151600 9213173114426040000 12315978564706890000 5054676571305123000 8985765712027314000 4116102067864980000 12168887018619554000 9148524667450892000 2872093255828247000 4939603739395410000 2476646387051735000 3043095048621213500 2046981735314138000 2922376767479712300 2873871089637984000 2511706990017004300 9554737006516080000 5541712388008293000 3129259039332916400 1522967568079725300 1774508368741392200 2244700001672943000 3751571179289605000 2252422910732866900 1753744728118573300 1667394882954552300 -647343962268904600 14958634646595834000 12949652320988330000 9586815369815785000 5352607349216308000 5922679694389819000 -8823329319513185000 -8735642242027046000 -11708018301778555000 -2278563760561443600 -3902147380527108500 -2369161932616809300 -5389615360591292000 -9154296600030057000 -6107435799505346000 -7100052748575136000 10583287226580364000 9748051084626533000 8239033219822067000 -1937125902203033400 -1662906128126500800 -6293421265783009000 -9229974347241143000 -2364190736612704200 -10687311208342034000 10539007874214568000 -3364897253266734300 -8382642813218490000 -2244088571792607300 -10056505159188223000 -5466221333153308000; -6934380997883452000 -11984815701570094000 -7342500320148732000 -12437026269094165000 -6838057495728222000 -4889892491360754000 -5726432241199904000 -2111985806057481600 -3058943269198754700 -990715320448665200 -2661191437248526500 -1783404826266080300 -540702520983248500 -2888836180380002600 -2237190065214437500 -14651747337351260000 -12907668682988712000 -8134532868528463000 -7120817249966290000 -10873172718661448000 -2216359936935360400 -9585780140664070000 -13206664211715146000 -4244604612331272000 -1781349537597214700 -1608861629235232000 -2596681038051154400 -2211552095241806200 -3142067708234090000 -2462422239839752000 -2273779202741527400 -5231533857518683000 -2852328830686709300 -3073046398481721000 -1232685537137837800 -2159875010618394800 -3014713612543030400 -2884941703687972300 -2142564755951337700 -4479876841717294000 -1569451107371399400 8745168651384599000 480356832660305300 12263729291691423000 -1848598010426771800 -3090452193397401400 9878672612241516000 7818908876662308000 9598899311753542000 9387867094913377000 2700441296496865000 2539358086271833300 10969834647417290000 3247718455951344000 3355722647348352600 2007929580966776600 9492177889877048000 9802903754977453000 5898253288600245000 2265929123100985000 2429137035146478300 3999815764451252000 1637802810005875800 2506663617805813000 2006924183954499100 3045222174204382000 -1930851030942910400 13856043817345577000 11751222669574477000 8165849267447780000 9393179111745299000 8601301289083557000 -14148951424048893000 -8895395655895413000 -11850382024325256000 -3024486312057540000 -2397616508166570300 -6283140486936831000 -8531368184530643000 -10640722115402741000 -6128509197528664000 -5196687060668442000 7753219109354926000 13709953191819663000 9536635007945577000 65433571551512480 3697372505234046000 3885927733180726600 252570899688646300 11507605038877400000 -613823072372760000 9396679460075001000 8170690050675986000 -5717622299512213000 -4731267977546767000 -13279538395555618000 -11535207729667595000; -10925725947452248000 -7055405091097705000 -2419202424952352000 -3891151268183809000 -1915889658420571000 -2031424566942197300 -2806237244745336700 -2307927545441951500 -3115639976799316700 -1263949475377261200 -1810109214094420500 -2150413359941583800 -1260201042689945800 -3338740936426650300 -563557940374405070 -9837428372618370000 -10031939648112677000 -13493761960929342000 -3976325591352489300 -4257631651823850300 -2247717850374006000 -10331136848948162000 -4269678823882810000 -2338490693354335800 -1293165325402377200 -1738689060116429000 -3730339182318451000 -2498003972988078000 -1357533833010360800 -2433482940126949400 -2406731778255971000 -6256234779593505000 -1590429580633613600 -2601952651735599000 -2336031663047696800 -2112760966060058700 -4233334155826339000 -2419113332701434500 -2283424481633151600 -1569451107371399400 -1197345363500506200 -8801544588169392000 -6826141247029060000 2096869531795141600 -7234314629152647000 -9108556271821936000 3235470786272200000 -479876820132918700 5362944063476914000 6580562407421802000 6120332286108653000 4628778336810439000 9918173383444999000 3032053827714219000 7943909752359561000 4073710758395574000 -2586489175615704500 8509708064857200000 9730887151502591000 5526297313903028000 2075476498799175200 1228467282800884400 4247932655748075600 1696844845116869500 3222053471883848000 5599328720907805000 -2683388015650876000 9696198330006124000 8363605801966461000 4764087841246047600 8166107393272466000 8913294282356491000 -11238416850672790000 -9001167847791856000 -6115058859730329000 -5808074304792332000 -3643939371604550000 -12686402395567786000 -9126986601023403000 -2809119723322128500 -5655032525057766000 128345367431230370 4372881692651301000 11514200514462591000 11573762538035555000 3406604160103730000 1733238386207215000 6160635605043369000 10692681682605407000 8545416256752655000 6118664614427521000 6135137990273158000 9867437743615727000 3190893587578045000 -12091572611989657000 -3179478982551930000 -2806364482310730000; -2101955392962685200 -3488602822686209000 -2884153502098188000 -2340639060891649200 -3195000435651272000 -1287035810914493000 -9838977354801240000 -8975447462897053000 -8843598677353645000 -10740564462919859000 -10679803790761223000 -3667417162226772000 -3264872443666426000 -7394806961639149000 -4046022003222324300 -7533231832392602000 -2116730461841205000 -2306542461889617700 -8486634087885854000 -3113852140424943000 -3563646266819073400 -2424268841301126000 -3536779731791805000 -2625294629459365300 -4101497678775886000 8758330940606040000 10062684227823970000 525389778858874300 10811220086892064000 128752129879528320 -1198484048156333900 -9051605851970791000 -14302287093847473000 -10922301930840872000 -10378383630981634000 5806202515780052000 11996283483862644000 -3289066829657039000 9213173114426040000 8745168651384599000 -8801544588169392000 -1528602362792906000 -2552408712680199700 -2723137099950947000 -1600423082587894500 -6347519479665888000 -1794740958420418700 -1735769596864484000 -2920766423738277400 -1428746351101916500 -183844361699362300 -1997413480018034200 -2310430122494397700 -4649655250029155000 -1486457592877439400 -3362741739524315000 -2675664561744731000 -2661358279103163400 -1821235383173242200 -1030894585468754800 -11436171852218853000 -12523500284428368000 -8825650329589111000 -7474763917304060000 -3746757993013388000 -2501693680100103300 -9806658967250427000 -13708101279909120000 -7399695980590167000 -6196553826577159000 -11672571643218683000 -4029546335574849000 -10016120104861910000 -521756909951667800 1662018347638352000 12817454476626207000 8365327590778055000 4656722553946991000 10248498686519566000 8996095169821473000 4788883296707401000 3906320703180550000 10894946416369706000 2893952533018177000 12572004621086428000 -8243328495221637000 9438662309523107000 7785963273111352000 2092188158146385800 2273743032794676200 1419385496985897400 7519741915642741000 3256188380568544000 3028815209062704000 2734381835616420500 3560080180308008000 2425623642149318000; -1680405677659135000 -2877935178597882600 -10194504847877257000 -3682303409272779000 -2870685438430887000 -1901451332328125000 -10918749728512473000 8017104875495831000 -11373882686360622000 -7000479214016429000 -12871196312711827000 -5548575129028554000 -1627776239196825400 -8023240724420321000 -3863071235127629600 -2151983471560801400 -1960486456721735400 -2584645198418743000 -2783958446351383000 -3004032405227088000 -1653476364892028600 -1973229745993413300 -3655940952274468000 -1395573862953955300 -2553831007842210600 13894858205731676000 731212450530563900 -13292915650839016000 2034003972038861700 -11139457277579677000 -7821633517374907000 -7835820002354959000 -9910572261078246000 -9584620726364652000 -9124858128007443000 9022685283193460000 7482118853776904000 -1793110696866538300 12315978564706890000 480356832660305300 -6826141247029060000 -2552408712680199700 -4678607071043722400 -2490695219183199000 -2670790499904167000 -1187939933753193500 -2895182490114373400 -1989733292936022500 -1419829941013913200 -2884314522411961700 -1686706133783796000 -5858258994986302000 -1779236437148778000 -7724933687563746000 -2937189084798509000 -3129803625349947300 -2315697307090926400 -2795992754141317000 -2990857627713707000 -1480223595187391700 -11182157817468360000 -13190839009706247000 -5124834768727553000 -11215911745578364000 -4227202381315969000 -951172239309987200 -6173925485763730000 -7504018810643405000 -2575904588860524500 -12606922580369606000 -8069410090822932000 -1541247346551251000 -8586917485072275000 -13692475507255143000 -8926338963655386000 -802515888742458500 14091168573518715000 13500972690351897000 -1926079832054918700 -2705963259179812000 8302764875073968000 4873727838066217300 328814366160579000 -11672777171895293000 1081770696696669900 -10180045707567998000 -7938367484512166000 5532233392391532000 2818822922315246300 4971551905991498000 5698688543904714000 13172620904863303000 11347235990406136000 6939829155768330000 7971315768628554000 3167031135258799000 8945173930679232000; -3214314722978990400 -2517734177796573000 -10541106760701930000 -1482770514464667300 -6152090273490711000 -3485857007780923400 -9256132689575513000 10136440566690006000 -9249245100032014000 2108879369990959000 -4628195435967824000 -11856485166633927000 -6197413182869967000 -4983617723022569000 -5365045076652819000 -6912833960342416000 -3253940052389985000 -3197872512966175000 -4245364411944728000 -1827354371294834000 -9125134225565568000 -2373342089841046700 -1935230338752814300 -3618387503170507000 -8615983592399210000 5786796289988430000 12290390172264125000 -711973292327271200 12930934149912774000 -157883467806765570 3579996764058797000 -11162166593432926000 -12454833965292592000 -6109952770542964000 -5321528751664849000 10886377488609066000 10600155803252650000 9448000774327970000 5054676571305123000 12263729291691423000 2096869531795141600 -2723137099950947000 -2490695219183199000 -2727268107398947000 -2223145541163047000 -2854583147249014000 -1509742072530581800 -2160482006855628000 -1399539890587865400 -1343510976328033700 -2274568664565686400 -2897716429694681000 -3119262529166729000 -3580346497638741000 -2227730973639901400 -1427036650784666800 -3322907956900894500 -2517681524169073000 -1615119022295058000 -1821715721058160200 -9835470822889079000 -4616687615548804500 -4992854566225760000 -3082177999600047700 -2566118757641080000 -701024801539780900 -5252566828409510000 -9664373691384452000 -2759862522795804600 -12085898438999158000 -4141177396042825300 -2790423272860746000 -12183729033603524000 -444207312675927500 -4701972417279542000 12369390527303401000 5210302454141736000 9250298451496546000 7798365580086602000 4967975045525686000 7440247739561397000 6296916599563106000 -1558165599288091000 -9708424568538466000 5022227323627014000 -13369873100277775000 -2416775710016497500 5639793423290341000 1126560605030669800 5935606479372529000 3655310699309331600 9119149200309160000 11203142885419656000 6306164663551045000 1743037727807465400 1689560942479519000 4068803827611007000; -2486605426319112400 -8026133596466188000 -14946596177168154000 -2866557741695047300 -9331229559212880000 -1786488251494382300 2600801369000141000 14443531566637336000 -12449572353199002000 2883417357230097600 -9522638289099904000 -8462576858626749000 -3381103523671868300 -7877425756285205000 -3508957933202330000 -1435733641944561400 -2483682893836946400 -3042831602073591000 -3206389862816032500 -2924324994348103000 -2287601327717416800 -1654956092561347600 -3078357720796382000 -1384279361142105000 -1963453730565763600 6970439086560995000 -10744508095630120000 -10771135218792666000 -7469670366399568000 -10360930864372316000 -11757526041390434000 -2560235479260091700 -2969709355054271600 -6084572475221191000 -9446150888500720000 13878383708789599000 8379706356555205000 602982472214266640 8985765712027314000 -1848598010426771800 -7234314629152647000 -1600423082587894500 -2670790499904167000 -2223145541163047000 -3948578473529692400 -2970748451598737000 -2228665001212895500 -2385347502920349000 -2538634236941738000 -1574305336976065200 -1666411797892670000 -13400614755295370000 -8545535515609532000 -10890061028810086000 -6484440690289910000 -5411078890626668000 -5176049586484628000 -3471066256278640000 -1886449516102046000 -1267889633286778000 -7474682734295570000 -10030367414772636000 -2305573753384122800 -13499228707865350000 -3849166148626004000 -1963838602476965000 -2650911644558513500 -1805668059191761500 -3173654437358242000 -5769126915481996000 -3113684876325275300 -2255878274664382400 -2627205489733759000 -4816204584019872500 -6433051611265022000 -14601017511321480000 703897494100478200 -958230627626029700 -12633044532233935000 -6350557604852732000 -4730452084231746700 -5280945310693054000 -13882041096797792000 -9287614703336786000 -12911568444200537000 -3057788865330227000 -8641737409448862000 -9699714337620370000 8336047565090260000 14781305471107712000 10758328536156626000 426404236838631250 2771703232486596000 1778901886959934000 11499550545003180000 9771831081648017000 8545663510131450000; -8159014868666933000 -10090227397363265000 374609449250309200 -9713786433061941000 -13697615927963055000 -5178921061170329000 9792269942870884000 8252710054958798000 -561022733509343550 11329272877867592000 -2139835513249808000 -10514841751660267000 -4824569346467622000 -9403167514065157000 -5095302141130710000 -2284138442948518200 -2759772085387652500 -2424040610075005800 -2170255904019588200 -3863691525656961000 -1177643888918843200 -2382156106728453600 -1981151711463548600 -2953837365606087000 -2907161750935659500 -10032407454724740000 -10290323842779806000 -2687518171384637000 -10679146954586031000 -7710293482933449000 -10862806023995270000 -3368217123253266600 -2590028384931971700 -4440452793595201700 -6753197281861375000 11036169139320440000 12789952843335050000 7721847537204659000 4116102067864980000 -3090452193397401400 -9108556271821936000 -6347519479665888000 -1187939933753193500 -2854583147249014000 -2970748451598737000 -2192406704921890800 -2729249577588203500 -1754532690752551000 -1210054006612707700 -2533468128182136700 -642900612917134500 -4461360536110673000 -12663260345947068000 -11783723872575412000 -12447389618304697000 -10169396017456619000 -11592818384353687000 -8316602409747448000 -3685741098859765500 -1599643538024555800 -5536443719885639000 -8167363107572075000 -2578129955911426000 -12070796483679947000 -4191170869449625000 -1395975035751621600 -2605297309615396000 -1921697141427951700 -3038445105785465600 -2085734196600774800 -1158280823376334500 -1539312381538606200 -1912050305864416000 -2641255654931655000 -954824808528539500 -7700512374456637000 -10567492193089340000 -11340750880462092000 -3893095711421613000 -3643886052984978000 -8200620617243408000 -3980658918934764000 -8268670311684248000 -3128404725910151000 -5007941547571565000 -3577379717085172600 -3222072585746834500 -4909922865505712000 11621785318194386000 -2050228138751954000 -3634946531199107000 -13729367852421115000 -10407550949570628000 -7956716463137527000 -2272807712839601000 7708784988341664000 -10370148945880813000; -5189867680026550000 -12256468264708823000 573721289311836060 -4452329269712259600 -12689605278396413000 -8280811866782395000 11212721289311360000 5446405853700959000 1168108567782818500 11008840831535235000 5687634951036714000 -6933378820909705000 -7368982139964443000 -6016227932921608000 -5701188551772766000 -3132221996518208400 -2428462886201835600 -2095533328378755200 -1805160370735248000 -1731002257805233500 -2111126945140466500 -4422614436441009500 -2469142441664046400 -3780700950562252000 -6934258244583883000 9425689696295907000 -8863905222489251000 -9605466303410807000 1642708805794312000 -10114975100543407000 -4693158843686824400 -2775554255417401000 -6472995027882261000 -11718982219872105000 -4761921227561964000 4846225567206804400 9650565354932310000 12097894394832420000 12168887018619554000 9878672612241516000 3235470786272200000 -1794740958420418700 -2895182490114373400 -1509742072530581800 -2228665001212895500 -2729249577588203500 -2959567847191020000 -1573894445593800200 -2130562997745257700 -1164898750168013800 -1813558808665999500 -10668118249995764000 -10952573591724930000 -9522213095197297000 -5435850453705812000 -3545392667437570000 -5117721144869895000 -2352134385071598500 -2396170442443037000 -1515477800765736800 -3234309743545603000 -2266986294178208500 -1597526585198067800 -4581928280693784000 -2524221942282814400 -1214073933020964800 -2583140062887555300 -2724486055437257000 -2220789865199367200 -2918153635874176700 -2613279943737244000 -2243197009169688400 -1568150794275457400 -5342047886776884000 -2627864840262015400 -9764696709397625000 2359816505116337000 -5526283571664032000 -11672959912190945000 -6746235316455352000 -4442337498277695000 -6634567331654950000 -4379603871161800000 -1665474522948243300 -8263933218724670000 -2045363610421474000 -4311377471200248700 -7967639908279846000 11442395244178260000 778141302175848500 3538698768683165500 -12889922242205460000 -6715435221261415000 -4173891843366344400 9243880220084933000 13319475955043069000 2345501499639652700; -1927531393096083800 -5406737053521658000 -9326140852595666000 -2972265995104103000 -8515764965082870000 -4433861829585308500 3791304891296157000 9307524771450389000 -7895265855078679000 8209993912349032000 -2106588030142895200 -8415631480042076000 -5896967141440346000 -5820094025706022000 -6292821962982159000 -2055635651124861300 -1756285917366160800 -3480745047418272000 -2910541997890437000 -2177116681778815300 -3325537423789000000 -2326925985676322300 -1127419988812226600 -3837206336296693000 -5522075193738407000 9932801664814950000 3025729446011374000 -9478105735199715000 9678033393221199000 -8307859244156511000 -3231855906547944000 -4234447377728616600 -9397179999742470000 -8716852457840274000 -5346368559628723000 10060423002472495000 13474613066878358000 6420141407710016000 9148524667450892000 7818908876662308000 -479876820132918700 -1735769596864484000 -1989733292936022500 -2160482006855628000 -2385347502920349000 -1754532690752551000 -1573894445593800200 -1794929943003115800 -2843427227467449000 -3082837387545618000 -524560744432350040 -6074973640826039000 -1771927352100743300 -4636240453454441300 -2149215546822178300 -2120124493271806400 -3455953736392519000 -2741539000293660000 -1927128775273399300 -1088511964419230100 -3745437211320332000 -5085656953815452000 -1941345942771995200 -4529934367291503000 -2491522951946489000 -968329719594299800 -3756565791865300400 -2618359951318842000 -2378077655499075200 -7499843317716472000 -1665671732814913000 -2132249245646960200 -3450197614319502000 -13029519034427506000 -11350049436115830000 -1916199264786758600 10507209202065095000 7377237374233263000 -2379465496505480300 -6070589289547027000 1309737824795010000 535877935516447400 -11075511385352384000 -8542831276472094000 -7799077895872849000 -5881901256311232000 -9078890053117438000 -2411787988312641700 3025374580088689700 12208690962884465000 10804531659892997000 3070429646579179000 3953492315276617000 5899413215721301000 8217679404544419000 5936938162462683000 10178049767255640000; -1664406659099845000 -6385770094816350000 -8233248211486191000 -3095965134096496300 -6523574469890018000 -5353013597441328000 5706641858049219000 8182879539043548000 -4151768573838646000 10592983357273578000 4942816310204749000 -7917134153522697000 -7108986774616328000 -1431212183499582000 -1590494036693397600 -3609402215766323000 -2153379708679339700 -1832330999869052200 -4837220681853258400 -2754476191087078300 -8730294344594304000 -1118097713196004900 -2415798648009397200 -5876559914266863000 -4591783386276271000 3496091821216688400 9768323612832138000 49932707417108010 7920933881946228000 5018997645888015000 4499669705192109400 -9339486476412855000 -7957834368154757000 -2355753918670317400 1050420114194439200 5975679700260789000 1734001270204120500 9873509291986530000 2872093255828247000 9598899311753542000 5362944063476914000 -2920766423738277400 -1419829941013913200 -1399539890587865400 -2538634236941738000 -1210054006612707700 -2130562997745257700 -2843427227467449000 852497049997836700 -777010626686001100 -883249772668696600 -2558576439287041500 -2662653430883258300 -963297596188570800 -2513804563143801600 -1780911392467555500 -1149802157541185900 -1281343369559483800 -2966171389077852000 -175591846828636060 -2557411341449463000 -756629561416692700 -1699417990347994000 -1625559154722166600 -1180531501567707000 -3881079147069997000 -1722424530929325300 -2865931609047061000 -2132396790638669600 -3703968385339581000 -1062322740100677800 -1050470453718070300 -8189274594603214000 -5414477179259207000 -4641004511342000000 9450899653322617000 4236520258677348000 7863424687812733000 2311246246943891300 -1979802783399715400 5248856069706752000 2871472295476634500 -10128791540539304000 -8873179178820144000 -6017645668788359000 -8415880334162074000 -6266711190960902000 1812531970924615300 2739053845180319600 6979989676743036000 6388466183805950000 4061130706671435700 6957985260581461000 5508879425575195000 2646259576783161000 1906753114217733000 5575159274234510000; -3739791780453932400 -8818206066841612000 75219957320566600 -5536075603179663000 -9291083904738916000 -7267489631752478000 9245065695810090000 3487047896627394000 6480145906955424000 8118377145637784000 4728403351148353000 -3527987968321102600 -3686202198667296400 79772921638741250 -2925506853897734600 -1930221785570028700 -989477155647651300 -2105699951769267600 -1903251358805925400 -2267356036772117800 -7495158049269106000 -1439279357251093700 -2796378556096972000 -6277674388082068000 -5903692315516810000 8412198275899180000 6603997320750235000 -8308547608653794000 8863103928708638000 -2412588641617970000 4746276145450558300 -7254904955260230000 -6879852902559990000 -6120364906287716000 -781039049265799300 2178198312096197000 1828471306776423800 8961686989403815000 4939603739395410000 9387867094913377000 6580562407421802000 -1428746351101916500 -2884314522411961700 -1343510976328033700 -1574305336976065200 -2533468128182136700 -1164898750168013800 -3082837387545618000 -777010626686001100 816561477355700300 -504231010185148200 -4743893987131123600 -2377414872354446700 -2419440698896387400 -900921885844659000 -1727573358217030000 -2792337196247639500 -1285572378370427700 -918149332741867300 -3863650416665373000 -1581332301066778800 -1763495720194266300 -1631398486759907500 -1213843183872598600 -1007686838192760300 -628950581512584400 -1150927905740450600 -1950336947754480600 -1718674761410825000 -1396650517306363500 -2620032198711527000 -2887914263390238700 -2189146104736031600 -6258781673932356000 -6733382849892143000 -3874194911546928000 8103745028946264000 5442022659934417000 -6715805560618909000 -5084087384342906000 -1411030768986545500 -2334787202489184400 -5036925261292095000 -3489164528025972000 -7159352911119188000 -1541700867479437300 -6212905695202602000 -5659377614346592000 8297802440298623000 5810498939866417000 5073738015189907000 -8589541291789452000 -3001209666181173300 529740291183791700 9083842035834503000 8259595795536522000 6925104259237223000; -1901651082996872000 -6577326386361445000 354447145451189240 -4310035345965864600 -6538461603906869000 -5696024215006268000 6112506895736031000 1887482249313449000 6313919392411026000 4978048829923354000 6040460090571513000 319865633240605300 -2211498332496620800 2098644092009927600 -150170280749235470 -2097829369373822200 -2857743972415449000 222328662958908200 -3779546738139910500 -2972294517721577000 -6559029027030615000 -2475044717455366000 -3190273241171535000 -6011193658231160000 -1995302143225955100 2340682482661141600 6173761656347178000 -740858470020711900 4199351884092611400 6174010146069555000 6748565512630641000 -5427117415944600000 -6063270010414830000 -7316912793688557 1876583610243125200 2097091887459749000 15011401563317384 2767036403580262000 2476646387051735000 2700441296496865000 6120332286108653000 -183844361699362300 -1686706133783796000 -2274568664565686400 -1666411797892670000 -642900612917134500 -1813558808665999500 -524560744432350040 -883249772668696600 -504231010185148200 -457732408162174100 -2180597852371057000 650065327311152000 -129568941154948310 -2398816821993853600 -1793812327943078300 -2294944093467768600 -2034335081020511000 -324921846648594600 -1129933086080648200 -26743133228060600 -1794535046800504000 -2237141693780267000 -1893292799438471200 -371170677984235500 -499107500346189750 -2658178539780788000 537042828051589000 -1883686355457209000 -3099521877204520300 -1994836890049177600 -272717325186099620 -4719133081182281600 -5717467326606587000 -5107117143682745000 5981698590266069000 3939644287347001000 5996912659729046000 -80624220415300330 -2297329170086120200 1405808986845253000 69669979595113515 -3674782403741079000 -3074934322692170000 -6493700798942273000 -3264419414918424600 -5926556173330268000 -2280147677748160700 4201254056464705500 6546805350974157000 5453031883701274000 -6627565301674462000 176395040382010200 2542752151694701000 3680158513248161600 3550105545994202700 6251197955705665000; -6046647722100651000 -9712708694868448000 -15504005656109946000 -9413356229050944000 -9576901157275203000 -8400810991817866000 99489497947660170 11575681233970119000 2363524630555423200 9974993097617128000 11741185708385516000 3415273204881219000 6128294403712762000 8521631864453701000 6745814897211466000 11143264093223383000 -26694484959088480 -14769529429229733000 8063440603237157000 2324917396724830500 11400311160172675000 -9673372050143459000 -11402780460946379000 3791510585501654000 8456695615838718000 3093922471231816000 2448868313970626000 2355973640891151800 3984305183632278500 2727078556100905500 1952614113815884000 10067456032853686000 8261985857146185000 5488861775683293000 6481084805141966000 9125243893770143000 2385236753032088400 7954091372555435000 3043095048621213500 2539358086271833300 4628778336810439000 -1997413480018034200 -5858258994986302000 -2897716429694681000 -13400614755295370000 -4461360536110673000 -10668118249995764000 -6074973640826039000 -2558576439287041500 -4743893987131123600 -2180597852371057000 -2477841066559181700 -3470314208118062000 -2564322202311316300 -2098146794525642600 -1947415257358475300 -2030732921421428700 -2604264258361914700 -2004404400389054000 -1600535844092248500 -10206326178798850000 -4953568432632047000 -5522107124678602000 -3153768508985101000 -3256396745360233000 -2029939975335755000 5995544626901713000 -1341874140237458000 -9747804973238755000 -6971041888546639000 -12902915268957038000 -9467470710107629000 10530747537609484000 5108103945829965000 4869713707969079000 2875015170858519000 2574837438363331600 2228107952557408600 3775996240586072500 1676687766574725700 1283257711412395000 2406302584402337000 5608745848047415000 8304306035081426000 9802953001435287000 14236720970745110000 10639635565443967000 6006002592539563000 2036145003670002000 5852178308384300000 2735618136274493400 13289326078004170000 7226790997707569000 2203732103006867500 1947491577454554500 2271181310093568200 2318216671921442800; -3517953740920275000 -3023091214086083300 -6807898875702065000 -2412252797907229700 -11567134443396855000 -11048135509569349000 -16844310498063692000 -6632754325586795 -15411576303720680000 720789254749265600 -646015911954319200 -8649125891429096000 -7841539688131044000 -820398523702452900 451022441174426600 551288466186566900 -14369517021582000000 -7578659428240062000 1255095426449469600 -15379035552413360000 1262857462597496200 -2223374531023329000 -10036084548546102000 -9509157663388809000 -738522384195839900 3968666433292052300 2076417002287201000 6788857728025228000 2813624596009456000 11417831257583757000 9790461446173094000 14910351082836062000 14125154422448118000 7927433970177457000 8904582837833568000 15123333068014916000 7861700125355376000 15784065666303880000 2046981735314138000 10969834647417290000 9918173383444999000 -2310430122494397700 -1779236437148778000 -3119262529166729000 -8545535515609532000 -12663260345947068000 -10952573591724930000 -1771927352100743300 -2662653430883258300 -2377414872354446700 650065327311152000 -3470314208118062000 -1181875551810557500 -1674959826041005000 -3370326126594411000 -2980425817955003300 -3856953151147450300 -3020524011240689000 -3421541457958977000 -2121705333093240000 -12350913271816542000 -8035591188652934000 -10958235395659985000 -2258201496703129300 -2442732356362610000 -2326878863359508200 242350864080760960 -210280819517390800 -8124892104440085000 -102435756018500480 -8860031343813282000 -12458282704044202000 11495840959851794000 7568965542615241000 11259856602994020000 2502837552158931500 2161740319080496600 2456497713077646400 2106890255035890800 2212548672133211000 2314169157167361800 -262847404616614150 12348302232146934000 8124842084727080000 10212263388731770000 8970216439348361000 12848075708824670000 2904949044435483500 2078672386411297600 1523955759793177000 3272537628222609300 7916771338029870000 2273420334449910900 1963987742391116000 3232199747709536000 2610051414382262000 3948336191373771400; -7558759132176442000 -10587224025765930000 448988202387078160 -12454754423123070000 685901312194362200 2520370811476234000 8924647876077616000 8109765243850320000 12876317958518872000 8438816691125570000 5398686214260917000 11173918150521158000 9144447597378168000 3954580710453223600 4199122696006330400 9254024107239506000 -3918676298566687300 -12931280568718119000 10411990359529152000 2558806744491106000 11372938952149188000 -10642770163922142000 -8999839532402590000 9952321019164041000 7833596864049359000 2676930113970349500 3548021144291694600 2343520668203161300 2154135223911509700 2529138818865347000 1338846287260901200 8888621005863023000 8125876920825361000 4009525998459934500 2737157395982725000 2314269321074648000 2508179717439218400 2705052693008405000 2922376767479712300 3247718455951344000 3032053827714219000 -4649655250029155000 -7724933687563746000 -3580346497638741000 -10890061028810086000 -11783723872575412000 -9522213095197297000 -4636240453454441300 -963297596188570800 -2419440698896387400 -129568941154948310 -2564322202311316300 -1674959826041005000 -1104940130298354700 -3001013904250176000 -3264342235507555600 -2525511655267740000 -1665807197378076000 -1423009469630382000 -2395760547359153200 -6016310055574871000 -1610908383052813000 -2513303456369844400 -2200815444680416300 -1864199064806236000 -1998452731612010200 -5655179066082295000 -12294758797074682000 -11346059781362943000 -10087038552285769000 -8130437518200073000 -3418356850690261600 10723121418914543000 7965995969251956000 11918315607780583000 2757460521489639700 1751534079819220000 1792710396097593500 3234456990808189000 7576445202222490000 3236094012139235600 4826617094980305400 -11975236740095830000 -7329238527923917000 2672701967891604000 2636274205169881000 8965324338123417000 8687650603585641000 7958114072872764000 13463059332709348000 5254756741056797000 -427154881603104500 10151013353267154000 5035882481577653000 3884032368240378000 2365050813456321600 2592627041755286000; -2270925569974592800 -7649625142511149000 -14322494645884580000 -8526708456510044000 -13839196321337973000 -9769676337365715000 2315494483871253000 13707628831816432000 578880644961614300 12260926857869607000 12764250598443120000 -3607115752651184000 -3394166504143136000 10435251172389798000 6432458918475568000 -6576343612029353000 -13386740594657250000 -7527400427565422000 342453948000404200 -11982458550399210000 1725305341538474900 -5081282881047403000 -8503466242051038000 -9664205828606229000 5117454753796400000 1052805713163702900 3027052129233873000 10260621621738855000 2780521196270651000 4679880018250337000 5883684583331877000 9248300057504132000 13178538479794205000 12445919260197127000 5880403227459075000 6804803584725708000 2646823983246794000 8408826963609070000 2873871089637984000 3355722647348352600 7943909752359561000 -1486457592877439400 -2937189084798509000 -2227730973639901400 -6484440690289910000 -12447389618304697000 -5435850453705812000 -2149215546822178300 -2513804563143801600 -900921885844659000 -2398816821993853600 -2098146794525642600 -3370326126594411000 -3001013904250176000 -3685662229395169000 -2435641878154342800 -2530701782520587700 -2904512897696393300 -2107178497669136500 -1154610780636687000 -7546347103509349000 -2359465600634659300 -1793816343327957000 -2342058441691638500 -3137333972616219000 -1118279457792212500 -8348070343421958000 -7672158185003785000 -12518972867754964000 -14447664411433960000 -10772709824629191000 -3847199873423290000 8167936361015579000 9979930200272806000 11567180576831726000 3561573431405911500 3765606950818605000 2027232668373765300 5665662942603431000 8829638284382369000 2569973304189623000 3965888706133837000 -2158153479013021200 -101559538415842130 8700889293022297000 85730102138060220 7102830045570731000 8939286000745683000 2510253971027058000 9763680361826459000 1871102567804938000 11387723624875995000 8839883174948489000 2543243913295797000 2518326761842657600 3218463614770516700 1635240824650175000; -5775337050962854000 -11595068383137813000 145035530496020150 -11973117072847626000 -274671067475754260 -5360841006863289000 11113281877093680000 6447680811894473000 12077465073602720000 5142376297786970000 7692356836449468000 7211215100876377000 5423421007421029000 7909524593050939000 5674952113421486000 -10203493025322310000 -12239124228697528000 -9600842896790907000 -1028103692547384400 -8604002721059672000 4540645435400913000 -4266525215283174000 -12486459814800414000 -3514500366016851000 6097621597186447000 2788745680755018000 3096882734887931600 8612051741082526000 1175486466660392200 6421343198430290000 3339379622965543700 9254215047752616000 10027837263916943000 10427859066891958000 6329157267530428000 2841999495649332600 2461869895991359000 1673524013056793400 2511706990017004300 2007929580966776600 4073710758395574000 -3362741739524315000 -3129803625349947300 -1427036650784666800 -5411078890626668000 -10169396017456619000 -3545392667437570000 -2120124493271806400 -1780911392467555500 -1727573358217030000 -1793812327943078300 -1947415257358475300 -2980425817955003300 -3264342235507555600 -2435641878154342800 -2429450797119398500 -2677109682401473400 -2433843497547403300 -1482989195611428000 -1630356855763328000 -2778636229067001700 -2722739019383528500 -1627232452187252700 -2578191236938323000 -1463325964743709700 -1518343097135148100 -10040825252974248000 -9725774623878625000 -5343046951409368000 -4670856059765648300 -2093303821152045000 -2327101362422988000 -1381169709877448000 10145045024967235000 3685148074981474000 5739859129794851000 1562869667527638600 3569204269477270000 12089496172052753000 4787057692080957700 5650564587164157000 5894322278082209000 -12035720673796236000 -11641784091446464000 -4662568683684183700 -9630548907649430000 -2238923189448032700 4740119276628364000 5483385138689240000 12050055141802371000 7603118975135861000 -999513312218951500 7531349322557875000 7902732464430930000 1378729592737687000 1749596701955130200 3522556440793988600; -3077507112239809400 -2367662699466789000 -2189458038561356700 -4319251452985279000 -2323533246016003800 -2150677137673283000 -9328094875613218000 -11997589436893972000 -8368744827065286000 -9760987134700148000 -12945547031296483000 -6219791797518378000 -7348912472037214000 -7374595374290257000 -6879885404204375000 -11571892756194189000 -9494251082311118000 -2954435063112075000 -10074772607444604000 -9041332622072348000 -13071465643628947000 -2575775776039342000 -2298099607746885200 -5360991645152231000 -8484420041641293000 4936003132375498000 9757421227114618000 14665477064799330000 10644475568399856000 10512495587711820000 7257045325502602000 1259705527014391600 -915360479996653200 -1850070846598575000 -5464591598841665000 729149203508917700 14993182869805174000 -1491863270253164600 9554737006516080000 9492177889877048000 -2586489175615704500 -2675664561744731000 -2315697307090926400 -3322907956900894500 -5176049586484628000 -11592818384353687000 -5117721144869895000 -3455953736392519000 -1149802157541185900 -2792337196247639500 -2294944093467768600 -2030732921421428700 -3856953151147450300 -2525511655267740000 -2530701782520587700 -2677109682401473400 -3224398588413350700 -1580265540799965300 -1983439241497614600 -1732315120835833000 -5233786436035079000 -12829006000706622000 -11379475795576070000 -7146826373389874000 -7213937115974558000 -5847324039598102000 -7394575609035494000 957634800217000700 -14233000273896122000 8363570874837934000 -9844112182006720000 -9054834571417219000 5673405358401520000 13411167794307290000 10444781445059074000 6865621440469847000 2313783615024401400 3165986541634776000 6813588255441919000 4758194115790795700 2225617571807598800 1704869649501214600 10827787486436622000 13013869700167955000 4591049598671603000 10840174097015596000 9577466645942008000 3118091709633661500 2690590561088409000 3210758685957505000 2114632417704840600 5122596849285125000 3430756194975424300 1552307196735741100 1923773339178043800 2198875614259787500 2179431238841949900; -1784229052749761500 -2710812877040844600 -10380754979918846000 -2142329544256027800 -4754598128502328000 -5665777509245168000 -9718382872326534000 7179643811252829000 -14273187294085968000 -736874014425446700 -232286389747065800 -11277483405100126000 -7054157359216869000 -6245304116726238000 -5728758719963903000 -12840035277893640000 -5417630565022407000 -1483078890135037400 -13275290059685300000 -9391285304046706000 -12955333100161810000 -3382004220729655300 -3163462827965859000 -8770523529284417000 -8475034348685882000 1861064782539711600 8381217689350710000 14751443719931599000 8602783795834409000 11924413295805228000 9790514872901955000 -3004042291986517500 1422098359173431000 3293365768565918000 3258699838188869300 13323120156113670000 7711550823648627000 11310456796892391000 5541712388008293000 9802903754977453000 8509708064857200000 -2661358279103163400 -2795992754141317000 -2517681524169073000 -3471066256278640000 -8316602409747448000 -2352134385071598500 -2741539000293660000 -1281343369559483800 -1285572378370427700 -2034335081020511000 -2604264258361914700 -3020524011240689000 -1665807197378076000 -2904512897696393300 -2433843497547403300 -1580265540799965300 -3785152126317522000 -2156675777734995000 -2606109164501202000 -11560978317673109000 -7883459394747004000 -4524129338871753000 -2588159303860554000 -1486222849131817300 -1760734979144017700 -13776887624410746000 -8496926936539617000 -10674218103696952000 -9217421671606928000 -13173233558426510000 -4010967080526014500 -1081073665666587100 10826567173738354000 8994460150904472000 8636175224966271000 2145273868553899800 2234482320117231300 8399389940551350000 9218585089688842000 3553747750005546600 3143606427623021000 8322366788062799000 470235747459178400 12173091890355719000 -1590691670688747000 9192854374972543000 8195862962692455000 4035117643982376400 2748510295524764600 1408179868602839200 10303471952537156000 7021054159596625000 1935750586472339400 2832496395556101400 3566867002047878000 1939288052427378600; -1668579196364532200 -5479097051284183000 -9065307789393979000 -3963944602939907500 -11752587197365913000 -10469268763097935000 2382726427872106200 9404797978615403000 -2840771809386041400 10526142619586981000 7155077929718218000 -3141242260505050000 -6291926883892595000 1597558617901665000 -1524072052692359000 -10892466877405367000 -5269982146085143000 -1967520749211527000 -12655084004263575000 -8742217014218269000 -5768640467977833000 -3228835216580862400 -6170914549403702000 -8465945543110918000 -3508072339495131500 2323967338406623000 3993829246326105400 9804418114734265000 3344321827620837500 12652259184601999000 10990511526459852000 -2809950304059820000 3061445847787634500 2403861013615604000 8109441776463829000 7085001501093449000 1963576922626735000 9339070937367051000 3129259039332916400 5898253288600245000 9730887151502591000 -1821235383173242200 -2990857627713707000 -1615119022295058000 -1886449516102046000 -3685741098859765500 -2396170442443037000 -1927128775273399300 -2966171389077852000 -918149332741867300 -324921846648594600 -2004404400389054000 -3421541457958977000 -1423009469630382000 -2107178497669136500 -1482989195611428000 -1983439241497614600 -2156675777734995000 -2016360345819128200 -2794218651111000000 -4572743110966585500 -1298309502363918000 -2200021285000101200 -3096884150414245000 -1988665739549268700 -1368767909324980400 -9506301208860932000 -12298027451151537000 -3710789567623015500 -9649176481480914000 -4596855223513197000 -2460237969282196000 -9440262526386190000 9258345768569157000 2364697189340616200 8341903990284893000 3232506936686534700 3579349158370831000 8354752784866446000 5681996170553989000 5426128231995969000 5872677151389279000 -9099677686771008000 -7420668477972990000 2308469461593833000 -7045674643456058000 37499950307399000 5706451804845893000 2596739998061696400 9312299458281504000 3859972083736453400 7634105095460031000 8672796820000715000 6278510566387685000 2371612126321601000 1954399330911032100 2486070241323345000; -3753738427538090400 -7551419969943453000 -345697855117884960 -7866836944869356000 -5942756251094771000 -5593558673802118000 8834325267315643000 4125442764275888700 9961779295304639000 3513448496722175300 7764760740540493000 2653607391578828000 -1236569540881149000 6029583627735133000 2320880259844715500 -7372381491076971000 -5330859852694598000 -2732550008909467000 -8510617909629366000 -9564905384879880000 -4241609892748202000 -2343670501666901400 -8362569523919848000 -6621153724374096000 1218420073471396100 1450013248681284300 6409092418777493000 9849829884461942000 2920544683370076000 6357042808031426000 6324967418806210000 -6162514608169656000 2582349418438957000 6891674761034239000 5164962483065101000 2121693781630659700 2353977667105505800 2332228801377374300 1522967568079725300 2265929123100985000 5526297313903028000 -1030894585468754800 -1480223595187391700 -1821715721058160200 -1267889633286778000 -1599643538024555800 -1515477800765736800 -1088511964419230100 -175591846828636060 -3863650416665373000 -1129933086080648200 -1600535844092248500 -2121705333093240000 -2395760547359153200 -1154610780636687000 -1630356855763328000 -1732315120835833000 -2606109164501202000 -2794218651111000000 881918662489022800 -1153997229461303400 -2876906300885526300 -1542569546276380800 -1201696788709277000 -2803751235542633600 -574472076960046000 -5119917761611214000 -1829762915393342600 -1202806254238749100 -2181641916947625700 -1917685153610074600 -742566226636139400 -9541045027664123000 2866958879743817500 -5296322733617704000 6032553759400640000 2445839268581874000 5400401118546941000 7736481876260451000 1799274569318505700 5889261317677783000 2487099718022384000 -7216230167361460000 -9336878144000119000 -4625514414262673000 -8761124143059796000 -6026308582017254000 -1479302805905048500 4638389360543029000 9042083849419241000 7373268320917919000 -5411607771081534000 2900990828726033000 4247321956621755000 1862791007377426000 2813150745464206000 6120689563206929000; 7535401187109879000 10982989702277978000 2098911444622531000 11236804364374016000 8250742930904371000 11150761633648778000 3848364522065675000 2041842847857429700 2768397617520208000 1883275313048909400 1338161917102658600 3932155999657892700 8329551968465664000 3402866490436855000 3727909286146807000 -8902676412155688000 -9884418481260464000 -12495066007443597000 -11379636217469504000 -7822632394879057000 2108288206926563700 -5727855883269871000 1871981857801014200 7777258303521020000 10132776987393632000 7978958385673290000 9089885723403905000 1394479418184489200 9355213482709607000 11845723921462253000 5408655090612938000 -9646046808657957000 1312643061870999500 9829686053397472000 4850424618390148000 3015452659442842000 2684526692105432300 4102981168638300500 1774508368741392200 2429137035146478300 2075476498799175200 -11436171852218853000 -11182157817468360000 -9835470822889079000 -7474682734295570000 -5536443719885639000 -3234309743545603000 -3745437211320332000 -2557411341449463000 -1581332301066778800 -26743133228060600 -10206326178798850000 -12350913271816542000 -6016310055574871000 -7546347103509349000 -2778636229067001700 -5233786436035079000 -11560978317673109000 -4572743110966585500 -1153997229461303400 -1331050941474924000 -2220520586057015700 -3333991763863592500 -1341957133843429600 -1824397775992115400 -2453844809819007000 -2568906470597748600 -2261013767199092600 -1193900149054697200 -2175405731828797000 -2814016224307662400 -1824999701666836700 -7865050578449257000 -14124921732973554000 -4985591085757659000 728287760407413400 10252432032018984000 -1292388240276231500 -11019489735256572000 -4550220817160245000 -9828935526245523000 -4454273096820314600 -2201857711748928400 -3957072867181924500 -1456380306653564500 -2085620986518500000 -2871454166831680500 -2333096636165037000 -11363403654767720000 -8460514826480636000 -10262792024046710000 -3132113795847712000 -4203396659203380700 -8355243509031403000 8740546139125498000 -3403884207680961500 -8509783707913697000; -7309456960063386000 9745849546646653000 10766789850713068000 8714116587771902000 11064928629331030000 12092577326196555000 3073500914430962000 1741675827242384700 2623603264974726700 3934379653728380000 2597337406580200500 6582846444678843000 8029059423937378000 1394410667727829600 3710122078090423000 -13452314467373918000 -11733464326578250000 -8221387597915134000 -3712814881444692000 -2046005582140002400 9840416904941319000 -8943799089648118000 554262890552727740 7102575430755020000 9539790519152591000 2870523678475798600 9097341525482438000 11906371275228660000 2450597005763832600 10536626551239678000 931446917466094800 -1322090099438816800 11662581310570201000 9292432358039317000 3606099819244608000 1949623391801840100 2479272571962435000 2779852664423328000 2244700001672943000 3999815764451252000 1228467282800884400 -12523500284428368000 -13190839009706247000 -4616687615548804500 -10030367414772636000 -8167363107572075000 -2266986294178208500 -5085656953815452000 -756629561416692700 -1763495720194266300 -1794535046800504000 -4953568432632047000 -8035591188652934000 -1610908383052813000 -2359465600634659300 -2722739019383528500 -12829006000706622000 -7883459394747004000 -1298309502363918000 -2876906300885526300 -2220520586057015700 -4682958810173309000 -2634014081073632000 -2890154379832227700 -2098420233775800200 -1145898669337101600 -6484769220155799000 -1484410720893914200 -2977745319468867700 -3484123002869660000 -2280614542072686400 -3197380696214419300 -12954790851612572000 191663515274461600 -12764794723651880000 13588615157817730000 8198109143467169000 8691116978648214000 3980344720865231600 -9298360946488878000 3902600375615608700 -6327188074337433000 -2967797453563200000 -3561136463889808000 -5484257733414794000 -9323629791371442000 -7716511142001913000 -7803378239587386000 432793433808024600 -14891693417310660000 -1075657270886906100 -4115773887952432000 -10652872076360531000 -6625212180637809000 9573961630063625000 11692983694573265000 9126063658255907000; -9112635157414139000 7785695742380457000 9784314902545395000 -2279200460039419500 10168967285339202000 3627843619241200700 2163555795272674000 3256811011638787000 5816793434982762000 2054438508999129000 3344818131964915600 10925286977365235000 5298368671763504000 6007672720480868000 5863028294149941000 -6160549116190149000 -5705221818414095000 -9140478668954085000 -10707306153622776000 -12777666994062556000 -4979579811438132000 -11005563739561674000 -8115722692653077000 -2020452521697524800 4302262804289586000 5886484744466932000 10470964337532598000 475243045041278460 5683200841474421000 10726202268245865000 8582792138690556000 -10926755803579396000 102419462130012650 6854048257120288000 7231891584697921000 1806605144676275000 2129644688231142800 1665753481536442600 3751571179289605000 1637802810005875800 4247932655748075600 -8825650329589111000 -5124834768727553000 -4992854566225760000 -2305573753384122800 -2578129955911426000 -1597526585198067800 -1941345942771995200 -1699417990347994000 -1631398486759907500 -2237141693780267000 -5522107124678602000 -10958235395659985000 -2513303456369844400 -1793816343327957000 -1627232452187252700 -11379475795576070000 -4524129338871753000 -2200021285000101200 -1542569546276380800 -3333991763863592500 -2634014081073632000 -2400279824137963300 -2450867500222262300 -1832058952611434600 -817773735408186900 -2998812836219499000 -2411595837342438700 -2716346239076482000 -2188525644896765300 -2963756390428463400 -1526067170831642000 -5684612977999607000 -12543129044012185000 -9114140808978108000 1760566310439993500 11656182956386120000 4853864459186477400 -5832326307806891000 -6431462147910804000 -6012613561424588000 -6181357230580018000 -1663488368002048400 -1828136595047474800 -2910146623309693000 -1339180932572946000 -4455538405710139500 -5376503325405043000 1689510476496998000 -9566068713495970000 -4782029698936987000 -5429036790163478000 -11469525423963870000 -6238751319015542000 11371280817654976000 9246308740264232000 2612474711773611000; -13301606733655865000 -1907833165301621400 13731710827537167000 -2329376345767024700 11458787492720694000 8393382893783539000 9044945167395313000 1702540080997449400 9655305959757509000 2413635476720262200 1839548654101345000 8011799525635258000 9269622136844728000 2829834190408552000 3328335614659116000 -6433045567889519000 -8067532336678528000 -7172638060392457000 7037290927404472000 13364092817455636 12077617678658214000 -13378931721629045000 146454852412460110 8672415100053620000 8738164239001727000 1993911001971485300 2222432674392231400 10946324245651002000 3286511990395161600 3545695391634850000 2692250107801536000 10514088839801860000 10188159501222630000 5646762743158405000 1715863548950691000 2591272184054859700 3165666493836233000 3791771410029248500 2252422910732866900 2506663617805813000 1696844845116869500 -7474763917304060000 -11215911745578364000 -3082177999600047700 -13499228707865350000 -12070796483679947000 -4581928280693784000 -4529934367291503000 -1625559154722166600 -1213843183872598600 -1893292799438471200 -3153768508985101000 -2258201496703129300 -2200815444680416300 -2342058441691638500 -2578191236938323000 -7146826373389874000 -2588159303860554000 -3096884150414245000 -1201696788709277000 -1341957133843429600 -2890154379832227700 -2450867500222262300 -3939366164570376000 -2022790062745993000 -2559484208296673000 -13426748512601443000 -8075523771345251000 -7175897566244616000 -5278096324964746000 -3067974115140038500 -1723308300591347000 169455375360453300 14383173684646752000 621373061658450000 4089739595172563700 2304223430166328500 7215623477480907000 10838782505753087000 5612921172861014000 5175493072124430000 6628220278168187000 -6825740606998781000 -9796000208777817000 -10671153172801793000 -11381488179682672000 -8641513552078509000 -2724434287979789000 12418788683262797000 98344230071506150 12256573952215983000 -13706530855260364000 -3821072106462663000 10138685574438947000 3251471211614763300 9503975554482852000 8435733981809238000; -10004486336143547000 -3486114685269351000 9243404999796460000 -9291590151886270000 7997553435914617000 3355350676475788000 5396429044621780000 2187192564855518500 8780113501904000000 2502643267166252600 4134123831150806700 8747610731905589000 6344357072409354000 5566307672095995000 5967127307953266000 -10759417625821463000 -9013451826309666000 -13292552801254100000 -9281624641902805000 -7671303438722160000 3034162833414063000 -9685829703436566000 -8445569607509503000 550530963724274160 5077052366157475000 1824274005990808800 4937348421620991000 8879771773090828000 2617234615390460000 8611275099069504000 3637480576791913000 -2299389049856847000 8677540164102530000 9304723301151408000 6106811763064248000 2269297652447024700 3783444719463451400 1737772388570863000 1753744728118573300 2006924183954499100 3222053471883848000 -3746757993013388000 -4227202381315969000 -2566118757641080000 -3849166148626004000 -4191170869449625000 -2524221942282814400 -2491522951946489000 -1180531501567707000 -1007686838192760300 -371170677984235500 -3256396745360233000 -2442732356362610000 -1864199064806236000 -3137333972616219000 -1463325964743709700 -7213937115974558000 -1486222849131817300 -1988665739549268700 -2803751235542633600 -1824397775992115400 -2098420233775800200 -1832058952611434600 -2022790062745993000 -1918722348339633600 -2499023478334472500 -6681201375745269000 -2066607863947591000 -1651604244535241400 -3333226780284662000 -2679179113592803600 -2352365655155275200 -11261723348963862000 4067927250914529000 -6300202079200515000 11267546616162835000 3276013465832024000 12764413429891804000 1630755939867311900 -2986238497805276000 7077932883476873000 -640263274366437000 -3211067292750634000 -6303233760833813000 -10833635176615572000 -8413907837719196000 -9671585845591391000 -7011653177666257000 10154261165752276000 -3116633735786078000 6686799706315495000 -11792723959714053000 -3094067078791194000 3230935822698834000 6088268157420135000 9330235731242211000 8832483434214110000; -7638272294443126000 -6146896385958719000 8330071301066306000 -9263097781600796000 3711465733350353600 -6104692265645976000 6807882656709137000 1578299889537638000 6223845428018084000 2150488534776934300 6443404826740485000 8212646605621916000 -64209397290716220 6156812320235616000 3668933317246643700 -3964972196122200600 -2245096702591236600 -3115831377044799700 -7542992700626500000 -8289659361853733000 -5401112612559472000 -4691872996097680000 -8811294831292223000 -5608754946432186000 -447564521225239460 3679805074317426000 7997319358564700000 445059305262495600 4842959696896029000 8668141907759789000 7241301125680532000 -8259582333232187000 -5037647617182015000 2124593603620516000 4170252976048633500 1852862909698727000 2425915806046609800 1649625572723907000 1667394882954552300 3045222174204382000 5599328720907805000 -2501693680100103300 -951172239309987200 -701024801539780900 -1963838602476965000 -1395975035751621600 -1214073933020964800 -968329719594299800 -3881079147069997000 -628950581512584400 -499107500346189750 -2029939975335755000 -2326878863359508200 -1998452731612010200 -1118279457792212500 -1518343097135148100 -5847324039598102000 -1760734979144017700 -1368767909324980400 -574472076960046000 -2453844809819007000 -1145898669337101600 -817773735408186900 -2559484208296673000 -2499023478334472500 -70715397130433440 -2331148551919216200 -2549871542757443000 -2434022610965081000 -1571278871006618000 -1121166237868655300 -3411566556078881400 -4067461658646015500 -10145765884572026000 -6848065905199278000 6280453335097797000 8087158881493784000 4755510479535787000 -2423389841633650200 -5467835118696864000 1814057659031278500 -1843204802164689600 -3147389695791197000 -931750226208323600 -5883295623238372000 -3945188164354852000 -6054781677362147000 -6307260724957692000 9295469644983184000 -3899693225681734000 5592677774312630000 -6622114175490312000 -7553798970824307000 -720514696185733600 8273689889178796000 8597864554616960000 6052426871823145000; -11559143072515986000 1785481531522747400 14634837098612137000 -9560249533266146000 -1649323305176265500 -11238519267577265000 9733642157136786000 5257521703522449000 10558999456525828000 9499226728574393000 8018810127436669000 -1948394416030707400 -9120819896559923000 -5985659603441538000 -7559206608092743000 -2339931200568481000 -2517993778576868500 -2058091528961149300 -3333164986711658300 -2927849414877844700 -2952205450527318000 -9721551211236810000 -9065505986026955000 -5654801047099385000 -5862414124236169000 -10657240876395025000 -9820777504999495000 -2309888228924788300 -9245247328118703000 -9337808907231777000 -10210167549361804000 -2406157198206515600 -3085699570575281400 -5145595081256792000 -8741952833486999000 10335448913397526000 15276424026732596000 9184446727820169000 -647343962268904600 -1930851030942910400 -2683388015650876000 -9806658967250427000 -6173925485763730000 -5252566828409510000 -2650911644558513500 -2605297309615396000 -2583140062887555300 -3756565791865300400 -1722424530929325300 -1150927905740450600 -2658178539780788000 5995544626901713000 242350864080760960 -5655179066082295000 -8348070343421958000 -10040825252974248000 -7394575609035494000 -13776887624410746000 -9506301208860932000 -5119917761611214000 -2568906470597748600 -6484769220155799000 -2998812836219499000 -13426748512601443000 -6681201375745269000 -2331148551919216200 -3025996051177372400 -3897476765577630000 -1973310970338796000 -1774275661410739800 -2158416501554832800 -2021791009039031300 -2724475635561696000 -2734408049141291000 -2593826964798070500 -5256708662344601000 -10753671633339844000 -4248964349525353000 -3091488896632804000 -860440788826615300 -2419306917973835800 -2668167491356139000 -2526635346066802400 -1802561105228162700 -3077088263239684700 -2181380084123795000 -2344126517181169500 -1555563225469838900 -6179850557832211000 -12469344558361120000 -9738436946214732000 -5332217333394182000 -7366727250285902000 -6022724422498278000 -13802334094327152000 -9484071062457666000 -9774148131702104000; 296234705318372250 15139729321460818000 6536311421271266000 -240988200487586470 14476748586478190000 -424315070782113850 2058211562735554500 3438592639012854000 11054657525759526000 2744847037668523000 9551254027926222000 7644778601944542000 1573968693978565200 8752592618390671000 754388403777869000 -3994128580547717400 -2562372996487256000 -7210613549120657000 -1912906175013830300 -11297533584125414000 -8778860004061283000 -14913440939015260000 -13016540948017144000 -9709120148615013000 -8815101773463574000 249871771813991840 -14782035371876051000 -7247465972910245000 -111971278837892190 -14607688141288500000 530785618396587300 -2178632501926253200 -10722726369139393000 -9753176502576374000 -721465705127999200 2146555616884465200 7602771457460981000 10426398287819540000 14958634646595834000 13856043817345577000 9696198330006124000 -13708101279909120000 -7504018810643405000 -9664373691384452000 -1805668059191761500 -1921697141427951700 -2724486055437257000 -2618359951318842000 -2865931609047061000 -1950336947754480600 537042828051589000 -1341874140237458000 -210280819517390800 -12294758797074682000 -7672158185003785000 -9725774623878625000 957634800217000700 -8496926936539617000 -12298027451151537000 -1829762915393342600 -2261013767199092600 -1484410720893914200 -2411595837342438700 -8075523771345251000 -2066607863947591000 -2549871542757443000 -3897476765577630000 -1363907630216394000 -2997736778643408600 -3957299580573378300 -3164091490203155400 -3411875742592861300 -1797286755249569200 -2430410405325404800 -2457763994153513400 -7601285386965090000 -13251158141913050000 -9254454773547319000 -2137547279972630000 -2536276116839244000 -2748137074797248000 461394788702896950 -2758756736922133700 -2938679012408950000 -2128261924878245000 -2857094379869267700 -3578381846500662600 -1723718176183269000 -11416147552803487000 -7894233605864523000 -10369291231539540000 -2005292226646541700 -2026428720795044000 -2995124343887767000 -8401032171495243000 -7734063557665278000 -12989760406989590000; -14327074508585294000 -1284569443768514500 13950347195668235000 -13590944727177121000 -400941969271305800 -11601660578143120000 8772577689798952000 2420089719742188000 14004960393820620000 7756398510187813000 9139689704993908000 3152995230754786000 -9188102638493298000 3474766802681644400 -5797419121243406000 -1443585565419164800 -2328479796352033000 -2605828211774077400 -3694872667488773000 -2955873846153410300 -5582866881006354000 -5645599517800004000 -9138418029815040000 -8314204880760693000 -7228594874761514000 8277993973614306000 -10240954653325145000 -10963148136882658000 -404342928784444400 -12732020918674056000 -2069287431139958700 -2094700921276785400 -5095741589591782000 -10749329416265847000 -5864516646970092000 5207646688103065000 6801601934144356000 10961988092116164000 12949652320988330000 11751222669574477000 8363605801966461000 -7399695980590167000 -2575904588860524500 -2759862522795804600 -3173654437358242000 -3038445105785465600 -2220789865199367200 -2378077655499075200 -2132396790638669600 -1718674761410825000 -1883686355457209000 -9747804973238755000 -8124892104440085000 -11346059781362943000 -12518972867754964000 -5343046951409368000 -14233000273896122000 -10674218103696952000 -3710789567623015500 -1202806254238749100 -1193900149054697200 -2977745319468867700 -2716346239076482000 -7175897566244616000 -1651604244535241400 -2434022610965081000 -1973310970338796000 -2997736778643408600 -3358919255366516000 -2329846087021105700 -2752580815613816000 -1814577025371255500 -3655885593627965000 -3206629689569442000 -2425578514071252400 -10949919595066650000 -6846272324997747000 -14511657826850796000 -5545698801522748000 -1604731501718520000 -8539751681693386000 -3904933862858115600 -2024454605207375300 -3263387664673944000 -1747660372336070400 -3024923466892456300 -1838981455281762800 -3391203180343490000 1054840929495192000 -10708740082793830000 -7434688499305210000 -9431441934995841000 -9484819298732665000 -8534949058699624000 42147158067858040 -581869506289468600 -6760863910934293000; 10372894588761080000 10065922259986028000 2714136010033581600 10179242061925224000 8238217657508285000 11575759727546757000 2720863005690716400 3184650659227706000 2323187484314679000 4019201988306406500 2363235451506434400 5223590387486666000 9167893073604534000 6071336043112820000 6639730891641915000 -5496117139480920000 -10035806860351810000 -15623780359960697000 -10070686873124568000 -9422648087286565000 -8008753234044711000 -296869828283395800 1383001530307587200 2921231503743601300 5135380264712869000 11940064170381003000 -937681318571811400 -16024403738164599000 9187177748878516000 3199773294785777000 10399137687202291000 -9267295887428065000 -9837817703244535000 3933623657096141400 8659983612403974000 2185236763461287200 2813671714037957000 2728562923333843000 9586815369815785000 8165849267447780000 4764087841246047600 -6196553826577159000 -12606922580369606000 -12085898438999158000 -5769126915481996000 -2085734196600774800 -2918153635874176700 -7499843317716472000 -3703968385339581000 -1396650517306363500 -3099521877204520300 -6971041888546639000 -102435756018500480 -10087038552285769000 -14447664411433960000 -4670856059765648300 8363570874837934000 -9217421671606928000 -9649176481480914000 -2181641916947625700 -2175405731828797000 -3484123002869660000 -2188525644896765300 -5278096324964746000 -3333226780284662000 -1571278871006618000 -1774275661410739800 -3957299580573378300 -2329846087021105700 -2714788396909761700 -2207817722604851000 -1975067876960643200 -1818524932344011400 -6276875934922317000 -3031004330038501600 -12621451283269516000 -4970127260239307000 -11973569704355230000 -7087693864553503000 -1140288691945352400 -4609259123891645000 -2629430404256602400 -2373926330500368000 -2263674287100714800 -2428859468907329800 -2424050713935505800 -2143430659781900000 -1682447134430156700 -9975884567826390000 -4946962674842442000 -5817551181476181000 -3040101173350458000 -3234192308222055600 -2126766334406747700 -9234291266753062000 -13146345167246618000 -9886224010890725000; -6199138161547326000 9224677197420282000 11498333979018318000 45503902296823600 14483140154300871000 -822566468680808100 2424483834168603600 1706478747042568100 4076397775987490000 2200998909189641400 6311366630750769000 11938952604742378000 4673380580147745500 6874115808859738000 5895590459690054000 -1553433204431933600 -5798558287858005000 -7002159923589789000 -7911829973301301000 -10304542580296032000 -8804286573711422000 -12461613830277336000 -11119122933609812000 -7201376738875852000 -3711328382783592500 13377448916129450000 2009952494081668400 -14358424620164538000 13604715938803430000 921364953502225900 11304565599080920000 -8596402264831938000 -16064529073136216000 -2574702532092950400 10842437102035847000 3684851354852367400 2172321443290749600 2735215512875983000 5352607349216308000 9393179111745299000 8166107393272466000 -11672571643218683000 -8069410090822932000 -4141177396042825300 -3113684876325275300 -1158280823376334500 -2613279943737244000 -1665671732814913000 -1062322740100677800 -2620032198711527000 -1994836890049177600 -12902915268957038000 -8860031343813282000 -8130437518200073000 -10772709824629191000 -2093303821152045000 -9844112182006720000 -13173233558426510000 -4596855223513197000 -1917685153610074600 -2814016224307662400 -2280614542072686400 -2963756390428463400 -3067974115140038500 -2679179113592803600 -1121166237868655300 -2158416501554832800 -3164091490203155400 -2752580815613816000 -2207817722604851000 -3580860229249211600 -2333077580963321400 -2978998010464968000 -8760126113016969000 -1468571135102668800 -11581331654040767000 2891084420761081000 -9831305420647033000 -9194033999990195000 -3423995742465916000 -8769247436085758000 -3926888810713972000 -3623542501668735500 -2643876534547159000 -2057567500312369000 -3254415600145657400 -1570264967028295500 -2428061868351820200 -8047722292379848000 -9973439820107077000 -11605320545154008000 -2883481340145961400 -6633195058079153000 -8223771932128194000 1816008931792007600 -1612412396359458600 -8033135328029996000; -10637098515005224000 -3096282374011271300 8772682613339567000 -10711975822305550000 2435148510716742500 -5003825978766251000 5764682650063153000 1835421303162442000 12491453709433046000 3316096268569830000 11290106402693564000 1924780957594561300 -2841442064420804000 6810806127156404000 -44449669283440335 -2424492855369597000 -3419911977629552000 -2732613582794493000 -3588407183446935400 -5400781897056523000 -12404762671205066000 -7051157891983810000 -9321462697443149000 -9735283479898473000 -5535813782025951000 9451053846182564000 3369268370959507000 -9049350567979314000 11881521019527412000 -2879844414667200000 6766662994501770000 -4810807075394516600 -12298544585165635000 -2847457060238507000 2646090855304874000 3207503627089074000 2312056564887082000 6377207612818094000 5922679694389819000 8601301289083557000 8913294282356491000 -4029546335574849000 -1541247346551251000 -2790423272860746000 -2255878274664382400 -1539312381538606200 -2243197009169688400 -2132249245646960200 -1050470453718070300 -2887914263390238700 -272717325186099620 -9467470710107629000 -12458282704044202000 -3418356850690261600 -3847199873423290000 -2327101362422988000 -9054834571417219000 -4010967080526014500 -2460237969282196000 -742566226636139400 -1824999701666836700 -3197380696214419300 -1526067170831642000 -1723308300591347000 -2352365655155275200 -3411566556078881400 -2021791009039031300 -3411875742592861300 -1814577025371255500 -1975067876960643200 -2333077580963321400 -1113080863649183900 -2539804955902150300 -8892125006839285000 -3441667184699135000 -7591103325664775000 8681427367689765000 -855974865254251900 -10109603666591215000 -5733226135661682000 -4909253200455867000 -6227174478555912000 -2991990129847184000 -1926184042481917800 -4111621390700052000 -2489256305139500700 -2446708080253370000 -5661448861088470000 9418556299955564000 -9172064360907954000 -3129295657446301000 -8586330277262919000 -8667842172139849000 -5117958525247641000 6962412334723041000 8700251023332900000 -1218684551530560400; -7811472864323356000 5803904993815804000 13070762914189882000 -11626098237086566000 -1801058850968829200 -12435779176010022000 10131293185498890000 8352139865792187000 6876101793128017000 12368645740021853000 -2832795573154972400 -8559963418750240000 -8166809482681311000 -8389197692147350000 -3837314947818141600 -2504125409353449000 -3168438136328397300 -2798363464523244500 -2039168085121449000 -2597648209712838500 -1599485337945859600 -10069897222881507000 -7350063329466743000 -3497676530021418000 -2803111727629826000 -8357238511784064000 -1594437700666070200 -2126440337538410400 -8702728791839169000 -2939375985489510000 -4371219405321079300 -2729879709798110000 -3128511956541817700 -3521135609075351400 -5066115219205990000 9685701648982672000 -229884701983939700 155885231603264620 -8823329319513185000 -14148951424048893000 -11238416850672790000 -10016120104861910000 -8586917485072275000 -12183729033603524000 -2627205489733759000 -1912050305864416000 -1568150794275457400 -3450197614319502000 -8189274594603214000 -2189146104736031600 -4719133081182281600 10530747537609484000 11495840959851794000 10723121418914543000 8167936361015579000 -1381169709877448000 5673405358401520000 -1081073665666587100 -9440262526386190000 -9541045027664123000 -7865050578449257000 -12954790851612572000 -5684612977999607000 169455375360453300 -11261723348963862000 -4067461658646015500 -2724475635561696000 -1797286755249569200 -3655885593627965000 -1818524932344011400 -2978998010464968000 -2539804955902150300 -1492420783318889700 -2916144282759489300 -2095861374392546000 -1741886581117467200 -5454470312778525000 -3184395960009642400 -1275634306193643000 -2861335136967195400 -1217893778071438600 -225938372187168600 -5120733191931535000 -1752604671845549800 -2761952027289382000 -2914616598410233700 -1810903536046132400 -1513599046309151000 -10967344323142831000 -12243908851406447000 -8870580821353679000 -7839684725323073000 -3736981607140678000 -1781222026850489300 -7633266010847496000 -11416126865008383000 -3882814964305897000; 7998979139341799000 9767325391898771000 8341932229641463000 -7490936865735216000 -1639450104385252000 -12216703827390997000 14236728570797108000 13457133103257760000 342700284758897100 2717778514983153400 -9533381467960974000 -7707393725465134000 -9573846472804037000 -8484388805197985000 -2998024729229291000 -1388805118464473000 -2707465480956001400 -10009589959038530000 -4034800233852893700 -3512147448568626000 -1933362657869605600 -11294454601413254000 -10212205947332070000 -6014356007933643000 -2778170415064944000 -2616648959119263000 -2091663737743398200 -3010212788283765700 -3221942326586637000 -3120350739746736000 -1496460103550768700 -1608975732808420000 -2822491412102915500 -2149448002853609000 -2808842621652693000 2491326683320105000 -14034038741194040000 -11686951966570225000 -8735642242027046000 -8895395655895413000 -9001167847791856000 -521756909951667800 -13692475507255143000 -444207312675927500 -4816204584019872500 -2641255654931655000 -5342047886776884000 -13029519034427506000 -5414477179259207000 -6258781673932356000 -5717467326606587000 5108103945829965000 7568965542615241000 7965995969251956000 9979930200272806000 10145045024967235000 13411167794307290000 10826567173738354000 9258345768569157000 2866958879743817500 -14124921732973554000 191663515274461600 -12543129044012185000 14383173684646752000 4067927250914529000 -10145765884572026000 -2734408049141291000 -2430410405325404800 -3206629689569442000 -6276875934922317000 -8760126113016969000 -8892125006839285000 -2916144282759489300 -4184659892548727600 -2675363552650631000 -3075889341897945000 -1191384166764057100 -2520027299426247000 -1896566804713808400 -1167407180423538600 -2902968948225815000 -2152424941581555700 -7296049484225319000 -2998669695376262000 -2190388339103385300 -2880357860103438000 -2472033268563490500 -1966515935813196200 -11207132216606588000 -13787382892021484000 -4089732649276752000 -11132378416486943000 -4398365157691932000 -1218061151493550100 -2982110224776944000 -7523355578885129000 -1489268152570758700; 8144466004717333000 10927054338829200000 8958777305846458000 2120668837974204300 8828503338710035000 -3445576001437048600 5249722303587688000 5684971789377874000 12943079760091725000 10856408657099023000 4179321765901884700 3016483369910183000 -4378687461083137000 -5629891399044658000 -6058722774158598000 -3472857631599178000 -2225792185464738700 -9854205137936530000 -1536290463919033800 -5375986131616342000 -3489535529860101000 -7694612095974641000 -9560534304067874000 -12590433474814326000 -5661859875772470000 -5434904654405772000 -3492054646787414000 -2303289686807650400 -5072588770582708000 -1540908271432158000 -9360331613869230000 -2591666727026780000 -1701724004170640200 -3905291072874339600 -7670619021180604000 11133938026522446000 -521273297045234600 1035225762027582300 -11708018301778555000 -11850382024325256000 -6115058859730329000 1662018347638352000 -8926338963655386000 -4701972417279542000 -6433051611265022000 -954824808528539500 -2627864840262015400 -11350049436115830000 -4641004511342000000 -6733382849892143000 -5107117143682745000 4869713707969079000 11259856602994020000 11918315607780583000 11567180576831726000 3685148074981474000 10444781445059074000 8994460150904472000 2364697189340616200 -5296322733617704000 -4985591085757659000 -12764794723651880000 -9114140808978108000 621373061658450000 -6300202079200515000 -6848065905199278000 -2593826964798070500 -2457763994153513400 -2425578514071252400 -3031004330038501600 -1468571135102668800 -3441667184699135000 -2095861374392546000 -2675363552650631000 -2595391053898164000 -1954341974847743300 -2336367727819894500 -1704803534125536500 -1805621327144033700 -1446862202920154400 -1702616011995834200 -1809680565522714300 -2935817645772239000 -2724841798379810700 -1421731961534905500 -2207552175134214400 -1728189106300302000 -1325800908358382600 -9986984830628297000 -5563289542810911000 -3010088732010567000 -2500353426851893000 -2394257250672915000 -1336323290569412000 -1989072103735978400 -5146664953873273000 -2254713570895274500; 13613105675789707000 11628101376273630000 7980502024762695000 3440137984302095000 33049912512388064 -9013830514076139000 9055649080587007000 8175454073058400000 -852473748566434100 -7205732445447791000 -13544927548787990000 -7341942137157018000 -9338544737413954000 -7833206798361512000 -3251147505606059000 -2506453228233623000 -8364945183059897000 -13607823082943020000 -2428828295615289400 -9732496441357980000 -1714258565056683700 1819533317785358500 -10454040124608180000 -9287407298552738000 -3145564222435008000 -1333654007001897300 -1966761871571124700 -2840850279543626000 -3846517627318469000 -2765574944163407000 -1853383846532849200 -804035859674282100 -4157071190699291000 -1893233681300204000 -1450713748001971200 -10821307421665424000 -10274911899426267000 -11218575733348125000 -2278563760561443600 -3024486312057540000 -5808074304792332000 12817454476626207000 -802515888742458500 12369390527303401000 -14601017511321480000 -7700512374456637000 -9764696709397625000 -1916199264786758600 9450899653322617000 -3874194911546928000 5981698590266069000 2875015170858519000 2502837552158931500 2757460521489639700 3561573431405911500 5739859129794851000 6865621440469847000 8636175224966271000 8341903990284893000 6032553759400640000 728287760407413400 13588615157817730000 1760566310439993500 4089739595172563700 11267546616162835000 6280453335097797000 -5256708662344601000 -7601285386965090000 -10949919595066650000 -12621451283269516000 -11581331654040767000 -7591103325664775000 -1741886581117467200 -3075889341897945000 -1954341974847743300 -3963613904218421000 -3049998225300680000 -2400422610735981400 -2734160465693279400 -2750390139094717000 -936135794668473100 -2027799656336687200 -11661892965661137000 -7071466320276086000 -4770407744186064700 -2993441944079877500 -2186427020430426300 -1396905617427714800 -8065606941092053000 -12320203699211325000 -2384189918736974700 -13083104906095020000 -3892256897276346000 -1718265374580660700 -2090764826549013000 -2743977670779659000 -2500762616611153000; 8447852305041513000 10891780857410850000 12345468349126480000 11465439103693217000 7567061533369701000 -1565247042932838600 5079478136636299000 -8862066674900946000 -2371767252957776000 -10184264195497819000 -11942229748398768000 -9021523611557100000 -11639384298683675000 -6695638189949645000 -4136137183389415600 -8385573515745859000 -9536252154873373000 -1135692011939748300 -8815045931467143000 -12392257612176354000 -4921232920169434000 9988185252950920000 -900785348528400400 -10403607029512833000 -4403586238465358600 -2183311643995829700 -2028673571929900000 -2548955007627088500 -1988043956919223300 -3442355241350034000 -1353967422145961600 -2163083590148063400 -2842849368349713500 -3150985029463336500 -2609740468816513600 -9513315412378308000 -2523768884940626000 -8008514937734221000 -3902147380527108500 -2397616508166570300 -3643939371604550000 8365327590778055000 14091168573518715000 5210302454141736000 703897494100478200 -10567492193089340000 2359816505116337000 10507209202065095000 4236520258677348000 8103745028946264000 3939644287347001000 2574837438363331600 2161740319080496600 1751534079819220000 3765606950818605000 1562869667527638600 2313783615024401400 2145273868553899800 3232506936686534700 2445839268581874000 10252432032018984000 8198109143467169000 11656182956386120000 2304223430166328500 3276013465832024000 8087158881493784000 -10753671633339844000 -13251158141913050000 -6846272324997747000 -4970127260239307000 2891084420761081000 8681427367689765000 -5454470312778525000 -1191384166764057100 -2336367727819894500 -3049998225300680000 -1526525735901850000 -3255122251107493000 -1313791758465464000 -1272293047086158400 -2037169239331314200 -310487815066409750 -10848330865031663000 -11751949427626597000 -9776493999980020000 -6428329354010799000 -4161203572803230000 -2013920431494167000 -5711960306080067000 -8207013057256004000 -2565893996128805400 -11180879592158123000 -4266496302152149500 -1758751870407646000 -2927239654310469500 -1020391997059744800 -1773848580776679700; 5042329600921104000 5224503588556473000 10496432359799602000 11920246594102457000 12795667193356696000 5016822121660260000 11120293876861222000 10211223179733698000 9636183509781702000 1543754396876771300 -4152503254548750600 1299551242710728000 -4695438463099785000 -4667199717787027000 -5833560618848631000 -5700813795201707000 -12710757894524181000 262922350729843650 -4376187772685243000 -12914871668068227000 -8329565807383711000 12274638841345612000 616736375621091200 -7332830194139539000 -7272510228547471000 -2953297052339948000 -2397279499932898000 -1968120520103651300 -1441903269162322200 -2253978885623426400 -4017100797122726500 -3898559182404227600 -1883628970555269200 -3954330765228492000 -6221974908664791000 -8886877981376964000 -9374322768032790000 -9630511300602282000 -2369161932616809300 -6283140486936831000 -12686402395567786000 4656722553946991000 13500972690351897000 9250298451496546000 -958230627626029700 -11340750880462092000 -5526283571664032000 7377237374233263000 7863424687812733000 5442022659934417000 5996912659729046000 2228107952557408600 2456497713077646400 1792710396097593500 2027232668373765300 3569204269477270000 3165986541634776000 2234482320117231300 3579349158370831000 5400401118546941000 -1292388240276231500 8691116978648214000 4853864459186477400 7215623477480907000 12764413429891804000 4755510479535787000 -4248964349525353000 -9254454773547319000 -14511657826850796000 -11973569704355230000 -9831305420647033000 -855974865254251900 -3184395960009642400 -2520027299426247000 -1704803534125536500 -2400422610735981400 -3255122251107493000 -2690940909137526500 -1716508840640723300 -1377801880091765600 -1583967594503194000 -2593531351184121500 -10429780957805668000 -5305485931039091000 -3671144276059590000 -3094702416621029000 -2757524790142502300 -799613399017571500 -2460400840741553500 -2568675341364275600 -1690874309119014000 -5567338534354085000 -2196903660572704700 -1438147628914683200 -2790798233973136600 -2106731698014718000 -1776208517665286000; 10523938211356644000 10149427613182205000 12354810308798537000 8894635324306023000 7708966965179563000 -2391138227831840300 9807925274250724000 9775127615126963000 6888008633209184000 8222339088167226000 -2034898516374254600 258762826239908550 -6423939476481515000 -6300330899249186000 -6434145811960397000 -1778886531847106000 -4824085465303407700 -9872597985983395000 -2525423602575217000 -9252382980285912000 -4410696888574478500 3046802171662595000 -7930112785091227000 -7953019400792381000 -4431086826294302000 -2070098588129293200 -2193704524130512000 -3848833479778109000 -2574422790710121000 -1686710909224805000 -3442390517074615400 -2882458429328929400 -1308461855091873800 -3481985233448942000 -5356573649352653000 3413527351466318000 -9872363041592595000 -7926646155344620000 -5389615360591292000 -8531368184530643000 -9126986601023403000 10248498686519566000 -1926079832054918700 7798365580086602000 -12633044532233935000 -3893095711421613000 -11672959912190945000 -2379465496505480300 2311246246943891300 -6715805560618909000 -80624220415300330 3775996240586072500 2106890255035890800 3234456990808189000 5665662942603431000 12089496172052753000 6813588255441919000 8399389940551350000 8354752784866446000 7736481876260451000 -11019489735256572000 3980344720865231600 -5832326307806891000 10838782505753087000 1630755939867311900 -2423389841633650200 -3091488896632804000 -2137547279972630000 -5545698801522748000 -7087693864553503000 -9194033999990195000 -10109603666591215000 -1275634306193643000 -1896566804713808400 -1805621327144033700 -2734160465693279400 -1313791758465464000 -1716508840640723300 -1427326849450949000 -2262570384073549300 -2929164360928515500 -449484674701462600 -4218285577888814000 -1446367495266811000 -2124964000826691500 -2922957247115292600 -2639552195835460000 -1272464651559646300 -3913278208757259000 -3375129509147225500 -2730548655161047600 -4411710826468162000 -2468321346863093600 -695033306708118300 -2386965830967007500 -1291800107789434200 -2912346040327608000; 8319872985293131000 4222315660874282500 2338639220571425600 9305701513623146000 10192368410608266000 3262272353531504000 2214361791118116300 3115808189644964000 8263307255496627000 6998433537024313000 5786438849296613000 5444286410584852000 -69440874514920440 1268943816964228800 -2520197255446209400 -789867716883934900 -5993882794427055000 -8790980052081602000 -2710637570337305000 -6229154250082219000 -6561533958916991000 5298999043390134000 -3111571476374584700 -5841104301734726000 -6266094571105342000 -3869638788908383500 -1144848676079069700 -2638013950852114300 -4637248053846801600 -3565625076265904400 -6664338638478083000 -962260011660519400 -1914744108109534400 -5807498431689155000 -5325571535934924000 9350968280482825000 467406406134783300 6482282063327683000 -9154296600030057000 -10640722115402741000 -2809119723322128500 8996095169821473000 -2705963259179812000 4967975045525686000 -6350557604852732000 -3643886052984978000 -6746235316455352000 -6070589289547027000 -1979802783399715400 -5084087384342906000 -2297329170086120200 1676687766574725700 2212548672133211000 7576445202222490000 8829638284382369000 4787057692080957700 4758194115790795700 9218585089688842000 5681996170553989000 1799274569318505700 -4550220817160245000 -9298360946488878000 -6431462147910804000 5612921172861014000 -2986238497805276000 -5467835118696864000 -860440788826615300 -2536276116839244000 -1604731501718520000 -1140288691945352400 -3423995742465916000 -5733226135661682000 -2861335136967195400 -1167407180423538600 -1446862202920154400 -2750390139094717000 -1272293047086158400 -1377801880091765600 -2262570384073549300 77780679382651420 -645356749437506000 -619504713184716400 -1722807016531804000 -2645273533612352000 -1436088664324210000 -1528644642438962600 -2830558512066284500 -957019539774988500 -1413202648994633500 -1015819902401875800 -2075085366810564700 -1923073989952369300 -876576432918672100 -3535800762261682700 -2378832586530584600 -695565073759452400 -1147284830301105800; 3330501780032152000 2450392065555822700 2582814759218408000 8218083586281272000 9452159836701462000 4008557888765923000 5708277328510819000 7401847538675199000 9059812739652701000 8974440518591638000 4822354800304050000 5854170845069690000 866267955932741400 -2486631924862103300 -2426168508573132000 -4068599317049187600 -8934142796477448000 1184975738484729500 -4783065348637251500 -8721261465257186000 -7065985220464140000 8789413816938515000 4890144777719733000 -3387374474628486500 -4315132678228442700 -1805303067058673600 -1707653811384246400 -1966590623612300500 -2760345559584041300 -1980931015930098200 -5060561438344154000 -1556722693658887600 -2613635407519784000 -5959423945434896000 -6307432363687773000 5785121581755938000 -9311419193547915000 -3753361664410204000 -6107435799505346000 -6128509197528664000 -5655032525057766000 4788883296707401000 8302764875073968000 7440247739561397000 -4730452084231746700 -8200620617243408000 -4442337498277695000 1309737824795010000 5248856069706752000 -1411030768986545500 1405808986845253000 1283257711412395000 2314169157167361800 3236094012139235600 2569973304189623000 5650564587164157000 2225617571807598800 3553747750005546600 5426128231995969000 5889261317677783000 -9828935526245523000 3902600375615608700 -6012613561424588000 5175493072124430000 7077932883476873000 1814057659031278500 -2419306917973835800 -2748137074797248000 -8539751681693386000 -4609259123891645000 -8769247436085758000 -4909253200455867000 -1217893778071438600 -2902968948225815000 -1702616011995834200 -936135794668473100 -2037169239331314200 -1583967594503194000 -2929164360928515500 -645356749437506000 566181917887656400 42586481996724800 -1734964469294791000 -1221049846551359000 -1082523265396576200 -1417730113342670300 -1507951536264846000 -4074400444631929600 -1338588181384511000 -1646094269174598800 -1336363589491527600 -568340195197030400 -1625632199223398000 -575046348259108100 -1095262028805029700 -2733760307891446500 -2563053518847080000; 1838399747829824500 1793545815479764500 -444926377166375950 4347759023793396000 3373473629915572700 6807874394146381000 2770184279677045000 1868149560754817000 3361932933339832300 4550060490750534000 6712588544222854000 5494769542973252000 2352105711435729700 2063618957474418600 554135945205942100 -1918778713334042400 -6332623574754129000 -564365790992972360 -4746828766141138000 -6844198976885179000 -5085878689278068000 8244166256499969000 5566337160040247000 -730950768357488700 -3077616755494245000 -1762948115267974400 -2485014785815821700 869052091829080000 -4443593553278177000 -3603356708824578600 -7028034547183143000 -1956517167551717600 -3216195207495904000 -6197053099370244000 -2236652374527793200 7152126555350612000 -456265565525367300 5239065230997630000 -7100052748575136000 -5196687060668442000 128345367431230370 3906320703180550000 4873727838066217300 6296916599563106000 -5280945310693054000 -3980658918934764000 -6634567331654950000 535877935516447400 2871472295476634500 -2334787202489184400 69669979595113515 2406302584402337000 -262847404616614150 4826617094980305400 3965888706133837000 5894322278082209000 1704869649501214600 3143606427623021000 5872677151389279000 2487099718022384000 -4454273096820314600 -6327188074337433000 -6181357230580018000 6628220278168187000 -640263274366437000 -1843204802164689600 -2668167491356139000 461394788702896950 -3904933862858115600 -2629430404256602400 -3926888810713972000 -6227174478555912000 -225938372187168600 -2152424941581555700 -1809680565522714300 -2027799656336687200 -310487815066409750 -2593531351184121500 -449484674701462600 -619504713184716400 42586481996724800 -1153489384633133900 -570047122265261600 -1425230484548725200 -2543102588929017000 -2096972374645101000 211474159147812100 -1000956537780248500 -970040127432279100 -2355472701591609000 -1776186766526419800 -1967756331767487000 308167787916662200 -1040000658159443000 -1406081531744797400 -2173598106910425700 -784448152735046300; 8829572457165033000 2149463146121669800 1906281245685974400 8399293722429927000 2588435599528557600 6463420018038595000 2227345932962698700 1990831837678295900 4090213158743086700 1999125216680988600 915463092357296000 2687803365196364700 3241843266031675000 2573160262118038300 4766642756173732300 -8326250379491364000 -8729698968393954000 521598849780270400 -11318483714319073000 210381632739929530 1204891241659380100 8617505638335888000 12397486483335654000 10817338195762793000 9638989744597189000 8614693264671616000 -4420973610074480000 -12803772012880937000 10511991017570926000 3195462327983752300 10291598165786248000 -9795400410003508000 -8563460202936628000 9642030852137207000 7579556707899386000 4186100680049461000 2346102957747553000 1873746697989879700 10583287226580364000 7753219109354926000 4372881692651301000 10894946416369706000 328814366160579000 -1558165599288091000 -13882041096797792000 -8268670311684248000 -4379603871161800000 -11075511385352384000 -10128791540539304000 -5036925261292095000 -3674782403741079000 5608745848047415000 12348302232146934000 -11975236740095830000 -2158153479013021200 -12035720673796236000 10827787486436622000 8322366788062799000 -9099677686771008000 -7216230167361460000 -2201857711748928400 -2967797453563200000 -1663488368002048400 -6825740606998781000 -3211067292750634000 -3147389695791197000 -2526635346066802400 -2758756736922133700 -2024454605207375300 -2373926330500368000 -3623542501668735500 -2991990129847184000 -5120733191931535000 -7296049484225319000 -2935817645772239000 -11661892965661137000 -10848330865031663000 -10429780957805668000 -4218285577888814000 -1722807016531804000 -1734964469294791000 -570047122265261600 -1969843232731458000 -2712246018461006600 -2440377598892440000 -1410614437295978200 -1852631142869493000 -1861565770171904400 -4661146723961968000 -2049180442696706200 -2332660561707959500 -2775081786032881000 -1738694855312178800 -1573885231322969300 -11437762241204943000 -7234536478679299000 -4041294492022655000; 14275978149606067000 5198870796959230000 2564170227834437000 12943485709134078000 8928501169047327000 12593665234802058000 3060623150106541000 1247911554064662800 2726076351111282500 2592957196975360400 6349040478549299000 8651112862875196000 9558516629533586000 7033305286232010000 6139299304330862000 -1855614565716289400 -8117928690849341000 -14310979391517957000 -7974223592292576000 -14623181314836232000 -10047655367844404000 1804755935774015700 323244554108401060 -3139889197827802000 -3760022415938244000 -6560225923811871000 -12482580631902344000 -7472504733483991000 -279305671970141700 -11749535638674680000 782416258396476000 -5047040346570629000 -9575081633424771000 -9161520782116901000 6089434547953397000 2424465734407118800 10156797666835704000 4991723233801489000 9748051084626533000 13709953191819663000 11514200514462591000 2893952533018177000 -11672777171895293000 -9708424568538466000 -9287614703336786000 -3128404725910151000 -1665474522948243300 -8542831276472094000 -8873179178820144000 -3489164528025972000 -3074934322692170000 8304306035081426000 8124842084727080000 -7329238527923917000 -101559538415842130 -11641784091446464000 13013869700167955000 470235747459178400 -7420668477972990000 -9336878144000119000 -3957072867181924500 -3561136463889808000 -1828136595047474800 -9796000208777817000 -6303233760833813000 -931750226208323600 -1802561105228162700 -2938679012408950000 -3263387664673944000 -2263674287100714800 -2643876534547159000 -1926184042481917800 -1752604671845549800 -2998669695376262000 -2724841798379810700 -7071466320276086000 -11751949427626597000 -5305485931039091000 -1446367495266811000 -2645273533612352000 -1221049846551359000 -1425230484548725200 -2712246018461006600 -3906628626663074300 -2355010155968625500 -2977130263333942500 -2137876491592699600 -1576678171276958600 -7792454248592724000 -3455242227943346000 -1951414011586802700 -2847205298273500400 -2920618654157120000 -1768188005707143200 -12966288817757023000 -10875043177640182000 -3584471413514570300; 4871347905461236000 3648837333947616000 2472291137399046000 4867789904245676600 1898698795735518900 8086872375126187000 2770995377786618000 3190819414962462000 2495031917652546500 1071368061337521800 3489860507998411000 4034806729288408000 6581258460285377000 5949880488141272000 4943193019617567000 -5751886435698477000 -11748232350386842000 -32202717987029850 -10121088081764093000 -1284936475738946600 -4761544320821044000 12019683641230922000 13226299259676182000 7053500797304256000 5627422454660330000 -10010356030695927000 -11800085722031332000 -10738043425339622000 -604338636550576500 -9475048326574095000 4936753409243007000 -5619618993152705000 -12681261291769288000 -2287154988743053300 5379897670605708000 2930149683361219000 9199164171647141000 6076660950518137000 8239033219822067000 9536635007945577000 11573762538035555000 12572004621086428000 1081770696696669900 5022227323627014000 -12911568444200537000 -5007941547571565000 -8263933218724670000 -7799077895872849000 -6017645668788359000 -7159352911119188000 -6493700798942273000 9802953001435287000 10212263388731770000 2672701967891604000 8700889293022297000 -4662568683684183700 4591049598671603000 12173091890355719000 2308469461593833000 -4625514414262673000 -1456380306653564500 -5484257733414794000 -2910146623309693000 -10671153172801793000 -10833635176615572000 -5883295623238372000 -3077088263239684700 -2128261924878245000 -1747660372336070400 -2428859468907329800 -2057567500312369000 -4111621390700052000 -2761952027289382000 -2190388339103385300 -1421731961534905500 -4770407744186064700 -9776493999980020000 -3671144276059590000 -2124964000826691500 -1436088664324210000 -1082523265396576200 -2543102588929017000 -2440377598892440000 -2355010155968625500 -2986150665213987500 -2459292762584244000 -1941076520120890000 -1510834899295262000 -2942183588137323000 -2223363883922179200 -1851332776728809200 -2559852784597766000 -1592931494327825000 -1256977579378958200 -5231962338078154000 -2603817194893735000 -2704240492040453600; 7951920907964161000 12694840519565708000 7891194997845202000 1192512536055785300 11941163233018060000 -758211240363466400 4603539202769677000 2794303355932774000 11231700840922060000 7509208677885950000 10005849174815314000 7619869468145646000 -6224330725549467000 2220119043704228500 -5794093823618704000 -1512291220292398000 -2983992590211131000 -11529817860910358000 -3236720825848754000 -4430598241840711000 -5159366319064221000 -10726993894802322000 -14623335601623476000 -11348643978461041000 -6388449643790517000 -14864338785988546000 -5383095720087858000 -2407159590775713000 -13070073424065929000 -9314602232113505000 -12525258447972098000 -2905182588190908600 -3101816749360267000 -8480206706598390000 -9203712562623856000 8113837217628614000 14728245564194090000 14604447780489930000 -1937125902203033400 65433571551512480 3406604160103730000 -8243328495221637000 -10180045707567998000 -13369873100277775000 -3057788865330227000 -3577379717085172600 -2045363610421474000 -5881901256311232000 -8415880334162074000 -1541700867479437300 -3264419414918424600 14236720970745110000 8970216439348361000 2636274205169881000 85730102138060220 -9630548907649430000 10840174097015596000 -1590691670688747000 -7045674643456058000 -8761124143059796000 -2085620986518500000 -9323629791371442000 -1339180932572946000 -11381488179682672000 -8413907837719196000 -3945188164354852000 -2181380084123795000 -2857094379869267700 -3024923466892456300 -2424050713935505800 -3254415600145657400 -2489256305139500700 -2914616598410233700 -2880357860103438000 -2207552175134214400 -2993441944079877500 -6428329354010799000 -3094702416621029000 -2922957247115292600 -1528644642438962600 -1417730113342670300 -2096972374645101000 -1410614437295978200 -2977130263333942500 -2459292762584244000 -3665315618364482000 -1883939250114418200 -3187725096475690000 -11159129121607759000 -6737860655079575000 -5076946060266403000 -3343756871224341300 -1155824919031956200 -1074501801661094600 -10465178598246625000 -12262935535410989000 -4501816224080432000; 10054817226315615000 6307481437604670000 2640973902369967000 11300790964002050000 8802498038765753000 6427070081257785000 3290891626311310000 2068693137815567400 6162549829989836000 3808669475644016000 12127379343823510000 9195030359272629000 3578795959241056000 6765783490587245000 -205044806401719860 -2076493619859790500 -4720719109296209000 -9393527341987060000 -3425759525034159500 -12847946897960220000 -11097439556424142000 2552083006841387600 -2761664808334912400 -2344421151656101000 -7315984805592333000 -10956938350271859000 -6865336419742993000 -1973159176207381700 -11986213083169113000 -8424314512039013000 -5653270369124090000 -2729516806106091700 -7037489435777947000 -9320544034184967000 -2944714413244942000 5012762607210984000 9935617327696594000 10736547986124362000 -1662906128126500800 3697372505234046000 1733238386207215000 9438662309523107000 -7938367484512166000 -2416775710016497500 -8641737409448862000 -3222072585746834500 -4311377471200248700 -9078890053117438000 -6266711190960902000 -6212905695202602000 -5926556173330268000 10639635565443967000 12848075708824670000 8965324338123417000 7102830045570731000 -2238923189448032700 9577466645942008000 9192854374972543000 37499950307399000 -6026308582017254000 -2871454166831680500 -7716511142001913000 -4455538405710139500 -8641513552078509000 -9671585845591391000 -6054781677362147000 -2344126517181169500 -3578381846500662600 -1838981455281762800 -2143430659781900000 -1570264967028295500 -2446708080253370000 -1810903536046132400 -2472033268563490500 -1728189106300302000 -2186427020430426300 -4161203572803230000 -2757524790142502300 -2639552195835460000 -2830558512066284500 -1507951536264846000 211474159147812100 -1852631142869493000 -2137876491592699600 -1941076520120890000 -1883939250114418200 -1799008103598950300 -2768033288062892000 -4180961076491322500 -1299831607432460200 -2620182136113383000 -2182299990748308500 -2736575765759129000 -1294895792689620500 -2938074996441341600 -4063956833197254000 -2198866236927124700; 3881646470764034500 2012971345115564000 2080270411872544300 6002189974453774000 2723576890063247000 7801192016657648000 1020011985133492200 2463580138516396300 1199504283777746700 2833194710359171000 6182542898870804000 6292436192281278000 4109762372313179400 5767621125785453000 2533585090279639500 -3956092461769752000 -8503881523218473000 -122780416168525710 -7771469289702092000 -5527162080078251000 -4863518686738357600 9512580799153176000 8049168641626576000 2932950724647070400 -945954542759803400 -7584320316036613000 -5121685950839802000 -1302157902295055200 -10441980742450644000 -9065235350455524000 -4406392572151926600 -2337588997936517600 -8908841350676559000 -6797935434775678000 1682710017346315000 6405804427691560000 9229111736017605000 6184207362067660000 -6293421265783009000 3885927733180726600 6160635605043369000 7785963273111352000 5532233392391532000 5639793423290341000 -9699714337620370000 -4909922865505712000 -7967639908279846000 -2411787988312641700 1812531970924615300 -5659377614346592000 -2280147677748160700 6006002592539563000 2904949044435483500 8687650603585641000 8939286000745683000 4740119276628364000 3118091709633661500 8195862962692455000 5706451804845893000 -1479302805905048500 -2333096636165037000 -7803378239587386000 -5376503325405043000 -2724434287979789000 -7011653177666257000 -6307260724957692000 -1555563225469838900 -1723718176183269000 -3391203180343490000 -1682447134430156700 -2428061868351820200 -5661448861088470000 -1513599046309151000 -1966515935813196200 -1325800908358382600 -1396905617427714800 -2013920431494167000 -799613399017571500 -1272464651559646300 -957019539774988500 -4074400444631929600 -1000956537780248500 -1861565770171904400 -1576678171276958600 -1510834899295262000 -3187725096475690000 -2768033288062892000 1371752503256095000 -1315080908974465000 -2915584454376677400 -1093274065628977000 -1708356024693763200 -3025615097207538500 -1168720851095264300 -1278390324403473700 -1670293542499615000 -1061603190047899600; 2096432938154621700 2885369941486140000 2416782922137992200 1759599505356248700 3979657093282594500 1261907354331263000 2462907518843280000 7727860355283539000 2191712541896502800 7609584349019359000 4404307780098334300 2312344544523484800 3304680643122554000 5323768104888968000 3916233243232171700 8523394847761617000 9564585097642714000 2417854419149136600 10510097550882860000 8334410552075078000 11020482481637268000 3698020101033682000 2866244187029979000 3571187358244974300 7510074549341276000 -8493626254102481000 -10956670884317917000 -10935175960306372000 -10387101478905336000 -7209508313499690000 2005534003620846200 -5738448417275328000 2059140318574750700 8419131781117318000 8258709599772065000 10007843117026385000 -431347582430595300 13643665002596130000 -9229974347241143000 252570899688646300 10692681682605407000 2092188158146385800 2818822922315246300 1126560605030669800 8336047565090260000 11621785318194386000 11442395244178260000 3025374580088689700 2739053845180319600 8297802440298623000 4201254056464705500 2036145003670002000 2078672386411297600 7958114072872764000 2510253971027058000 5483385138689240000 2690590561088409000 4035117643982376400 2596739998061696400 4638389360543029000 -11363403654767720000 432793433808024600 1689510476496998000 12418788683262797000 10154261165752276000 9295469644983184000 -6179850557832211000 -11416147552803487000 1054840929495192000 -9975884567826390000 -8047722292379848000 9418556299955564000 -10967344323142831000 -11207132216606588000 -9986984830628297000 -8065606941092053000 -5711960306080067000 -2460400840741553500 -3913278208757259000 -1413202648994633500 -1338588181384511000 -970040127432279100 -4661146723961968000 -7792454248592724000 -2942183588137323000 -11159129121607759000 -4180961076491322500 -1315080908974465000 -2047080503602662300 -2476043891495855600 -2334949180260528800 -1396206016737805400 -1918664064020555700 -2315671948651611300 -1407628137667451300 -2734043941751365300 -1422675791503045200; 1545427326229140500 2569446706183286000 3194909803309241000 4345016189467390000 2333809748826298800 1469726335377146300 2399258837027624600 2082576059742163600 3322402317919862000 2173269291501964500 1881978083694188200 2524432802695484400 1990980919803099000 3250470800879782600 3437613619281965500 -8601979888124521000 11544771741862415000 10187037640092952000 8518197134462289000 9972638027691910000 11760631214795510000 2936157790182710000 3218608885911204000 6884171364031648000 9153822383744668000 -13513934082107811000 -13253653967318045000 -7775976762092393000 -2558872934104384700 507366677238624100 8979478479265442000 -8222123477039595000 865673655570576700 6774471150905494000 9137486430286953000 8312654522863555000 14542992139556321000 8922701820967837000 -2364190736612704200 11507605038877400000 8545416256752655000 2273743032794676200 4971551905991498000 5935606479372529000 14781305471107712000 -2050228138751954000 778141302175848500 12208690962884465000 6979989676743036000 5810498939866417000 6546805350974157000 5852178308384300000 1523955759793177000 13463059332709348000 9763680361826459000 12050055141802371000 3210758685957505000 2748510295524764600 9312299458281504000 9042083849419241000 -8460514826480636000 -14891693417310660000 -9566068713495970000 98344230071506150 -3116633735786078000 -3899693225681734000 -12469344558361120000 -7894233605864523000 -10708740082793830000 -4946962674842442000 -9973439820107077000 -9172064360907954000 -12243908851406447000 -13787382892021484000 -5563289542810911000 -12320203699211325000 -8207013057256004000 -2568675341364275600 -3375129509147225500 -1015819902401875800 -1646094269174598800 -2355472701591609000 -2049180442696706200 -3455242227943346000 -2223363883922179200 -6737860655079575000 -1299831607432460200 -2915584454376677400 -2476043891495855600 -3741713477381063000 -2826136964092980400 -3648193463740680500 -1886700482688872000 -1127696324623322500 -3639718151284879000 -2740213946173627000 -2189997135623197000; 3212484088239727000 1443472287312632200 2444296031299258300 1958556051141352000 1436736805049262900 3785779915030535500 4182178806192957000 5499571167102775000 1646292908035533400 4659109433893179300 8847208176456601000 4041711693923484500 6342603333361684000 7385856899958427000 5807149121473939000 -10546519421565151000 9030632634680023000 8480930942090569000 -2878436658961578000 10311919190819968000 4423235328239710300 2917234419115988700 4506138411617421000 10833255497605019000 4987142041973276000 -5701888478005737000 -3995141626535432600 -9537538901322481000 -11712782259698507000 -13227874373101277000 -4479708733430345600 -10430848411124992000 -9135734093972977000 -2123780785024452300 4620077762842882000 11187810347881542000 -549355093794693600 12901873402498456000 -10687311208342034000 -613823072372760000 6118664614427521000 1419385496985897400 5698688543904714000 3655310699309331600 10758328536156626000 -3634946531199107000 3538698768683165500 10804531659892997000 6388466183805950000 5073738015189907000 5453031883701274000 2735618136274493400 3272537628222609300 5254756741056797000 1871102567804938000 7603118975135861000 2114632417704840600 1408179868602839200 3859972083736453400 7373268320917919000 -10262792024046710000 -1075657270886906100 -4782029698936987000 12256573952215983000 6686799706315495000 5592677774312630000 -9738436946214732000 -10369291231539540000 -7434688499305210000 -5817551181476181000 -11605320545154008000 -3129295657446301000 -8870580821353679000 -4089732649276752000 -3010088732010567000 -2384189918736974700 -2565893996128805400 -1690874309119014000 -2730548655161047600 -2075085366810564700 -1336363589491527600 -1776186766526419800 -2332660561707959500 -1951414011586802700 -1851332776728809200 -5076946060266403000 -2620182136113383000 -1093274065628977000 -2334949180260528800 -2826136964092980400 -3304864004818199700 -2100976454748452500 -1320401559928554000 -1338181722528960700 -2249795259265946300 -2669572608951774000 -1714372368305351400; 2198353605292388800 1870228118761874700 2690596757641743000 3179675678209116600 3333201241141333700 1881788192305416400 2073785670343486800 1555271037961360200 2684314441847435000 3797973515846549000 1949044789216921800 1899440037184137300 4230384993797928000 2230128251639128400 3379419961040519700 -13593073387394752000 -1689823099101800100 14388457905629426000 -3596513569773463400 11812857368572910000 9842362312020780000 9052398130668641000 8780353051273835000 8314300568060257000 8612584565004409000 -7587287038093159000 -9218148305110036000 -7762301150770952000 8982849535775500000 1187264882716692200 11067322289044189000 -13494550454554266000 -891039756765232500 6972538248131673000 9662290082494267000 2005270271310633000 10480258533020065000 4295171781828688000 10539007874214568000 9396679460075001000 6135137990273158000 7519741915642741000 13172620904863303000 9119149200309160000 426404236838631250 -13729367852421115000 -12889922242205460000 3070429646579179000 4061130706671435700 -8589541291789452000 -6627565301674462000 13289326078004170000 7916771338029870000 -427154881603104500 11387723624875995000 -999513312218951500 5122596849285125000 10303471952537156000 7634105095460031000 -5411607771081534000 -3132113795847712000 -4115773887952432000 -5429036790163478000 -13706530855260364000 -11792723959714053000 -6622114175490312000 -5332217333394182000 -2005292226646541700 -9431441934995841000 -3040101173350458000 -2883481340145961400 -8586330277262919000 -7839684725323073000 -11132378416486943000 -2500353426851893000 -13083104906095020000 -11180879592158123000 -5567338534354085000 -4411710826468162000 -1923073989952369300 -568340195197030400 -1967756331767487000 -2775081786032881000 -2847205298273500400 -2559852784597766000 -3343756871224341300 -2182299990748308500 -1708356024693763200 -1396206016737805400 -3648193463740680500 -2100976454748452500 -3960273359770027000 -1749291182419435200 -3390122552010324000 -7364474266948932000 -3031712188080002000 -1684578606148357000; 2336994552059717400 1848256642429304400 3812137761825402000 1869335526774726600 2513594386876989500 3561674225760412000 1937573745879231700 1951804639341096200 2231685650628553300 2424546811735683400 3367913110245759600 2193151460733740600 4331852012109844000 6308471984971007000 6936336270496849000 -9189534073237172000 -4295699453771481000 10869324367003880000 -8284248189134465000 7674483640869129000 2243574421323447000 4913151839284758000 9053958917097417000 8828980537977584000 6095971797838509000 -10489905883232103000 -10169382867820220000 -12897993997747924000 -9505000632993767000 -6885063372220483000 2447002507009571600 -9164071963543462000 -7762370079339095000 208631179168326330 5834267144462361000 5705118248950609000 10618590281530975000 8577518679204112000 -3364897253266734300 8170690050675986000 9867437743615727000 3256188380568544000 11347235990406136000 11203142885419656000 2771703232486596000 -10407550949570628000 -6715435221261415000 3953492315276617000 6957985260581461000 -3001209666181173300 176395040382010200 7226790997707569000 2273420334449910900 10151013353267154000 8839883174948489000 7531349322557875000 3430756194975424300 7021054159596625000 8672796820000715000 2900990828726033000 -4203396659203380700 -10652872076360531000 -11469525423963870000 -3821072106462663000 -3094067078791194000 -7553798970824307000 -7366727250285902000 -2026428720795044000 -9484819298732665000 -3234192308222055600 -6633195058079153000 -8667842172139849000 -3736981607140678000 -4398365157691932000 -2394257250672915000 -3892256897276346000 -4266496302152149500 -2196903660572704700 -2468321346863093600 -876576432918672100 -1625632199223398000 308167787916662200 -1738694855312178800 -2920618654157120000 -1592931494327825000 -1155824919031956200 -2736575765759129000 -3025615097207538500 -1918664064020555700 -1886700482688872000 -1320401559928554000 -1749291182419435200 -2333526868136762800 -2392815151115427000 -1621271308919243000 -2955892507433334000 -3262998171529880000; 1451057769471212500 1526362357142184800 1937055525879892400 2539871749737852000 2101658007366838000 6623712077306556000 1634321545873404600 3211878525054868000 4159766787993561600 4567348370128506000 6520393422774754000 5187373121261917000 6253032371620685000 5522230821554495000 2105771598796863300 -7867810103185199000 -5830617598784651000 8624921891198423000 -9054021333046234000 3389034671126854000 -5655396197045383000 5830024406770873000 7613525845005810000 6748339629298718000 952490741128774800 -3493208484313405600 -2302055326944333300 -2927866830811275400 -7535843208680527000 -8274453206763372000 -5818377944649844000 -4807726357157231400 -9639883244014814000 -5344867438466868000 -1801806043995485000 8879962943209744000 25261634740439812 9841467240529985000 -8382642813218490000 -5717622299512213000 3190893587578045000 3028815209062704000 6939829155768330000 6306164663551045000 1778901886959934000 -7956716463137527000 -4173891843366344400 5899413215721301000 5508879425575195000 529740291183791700 2542752151694701000 2203732103006867500 1963987742391116000 5035882481577653000 2543243913295797000 7902732464430930000 1552307196735741100 1935750586472339400 6278510566387685000 4247321956621755000 -8355243509031403000 -6625212180637809000 -6238751319015542000 10138685574438947000 3230935822698834000 -720514696185733600 -6022724422498278000 -2995124343887767000 -8534949058699624000 -2126766334406747700 -8223771932128194000 -5117958525247641000 -1781222026850489300 -1218061151493550100 -1336323290569412000 -1718265374580660700 -1758751870407646000 -1438147628914683200 -695033306708118300 -3535800762261682700 -575046348259108100 -1040000658159443000 -1573885231322969300 -1768188005707143200 -1256977579378958200 -1074501801661094600 -1294895792689620500 -1168720851095264300 -2315671948651611300 -1127696324623322500 -1338181722528960700 -3390122552010324000 -2392815151115427000 465438638308101800 -2939856080173090000 -1399386881303349300 -2782987347283485000; 2399826524393021000 4474620829867239700 7510486687738504000 8656747700948213000 9792965495868924000 7981892515802456000 12465933668997277000 7408130044055982000 11853088510999160000 292545396176745140 -753635010752159800 8498176177019968000 4713877792595127400 -5820378150874202000 -5680606154009959000 -14239061824963368000 -1011829014514065000 14354905925098094000 -13398184749692290000 -328392095260790700 -10832766532105780000 7529719096202030000 14712452130159306000 2030718062383217700 -9611170931311268000 -1404300350263957500 -3221980934346786600 -2643807322216959000 -2253856318480699200 -2734994612210414000 -5549313433259765000 -4882943022903766000 -9446999860934450000 -8699546514693107000 -7190184987151561000 -10752819212219262000 -10773308140782911000 -13189132093699013000 -2244088571792607300 -4731267977546767000 -12091572611989657000 2734381835616420500 7971315768628554000 1743037727807465400 11499550545003180000 -2272807712839601000 9243880220084933000 8217679404544419000 2646259576783161000 9083842035834503000 3680158513248161600 1947491577454554500 3232199747709536000 3884032368240378000 2518326761842657600 1378729592737687000 1923773339178043800 2832496395556101400 2371612126321601000 1862791007377426000 8740546139125498000 9573961630063625000 11371280817654976000 3251471211614763300 6088268157420135000 8273689889178796000 -13802334094327152000 -8401032171495243000 42147158067858040 -9234291266753062000 1816008931792007600 6962412334723041000 -7633266010847496000 -2982110224776944000 -1989072103735978400 -2090764826549013000 -2927239654310469500 -2790798233973136600 -2386965830967007500 -2378832586530584600 -1095262028805029700 -1406081531744797400 -11437762241204943000 -12966288817757023000 -5231962338078154000 -10465178598246625000 -2938074996441341600 -1278390324403473700 -1407628137667451300 -3639718151284879000 -2249795259265946300 -7364474266948932000 -1621271308919243000 -2939856080173090000 -3515390467402178000 -3229724858051740700 -1932056500542428600; 949856754052329200 3613259879678091000 2332128529783518000 2746976307917536500 3431793010664962000 5552231849922927000 4844864562970461600 14159217108737870000 8134211214342097000 14190998746976401000 13382393864454590000 8554432738220205000 5724323625808490000 9252468712303312000 5850748322879910000 -7753260995714543000 10921009508547610000 9679603538422695000 -59986078290800785 13578611697127206000 540104443910112940 2653709084702891000 5100766809061978000 11059472875775923000 6335197036924185000 -2518390126671911500 -4868041944239031000 -7615947761010810000 -8184611297086548000 -10308047979922415000 -10283770598365416000 -11866083483849353000 -12082427678812536000 -7351362542050656000 -2536347482244164300 2779814940720949300 -14082523875523557000 -94980005874863120 -10056505159188223000 -13279538395555618000 -3179478982551930000 3560080180308008000 3167031135258799000 1689560942479519000 9771831081648017000 7708784988341664000 13319475955043069000 5936938162462683000 1906753114217733000 8259595795536522000 3550105545994202700 2271181310093568200 2610051414382262000 2365050813456321600 3218463614770516700 1749596701955130200 2198875614259787500 3566867002047878000 1954399330911032100 2813150745464206000 -3403884207680961500 11692983694573265000 9246308740264232000 9503975554482852000 9330235731242211000 8597864554616960000 -9484071062457666000 -7734063557665278000 -581869506289468600 -13146345167246618000 -1612412396359458600 8700251023332900000 -11416126865008383000 -7523355578885129000 -5146664953873273000 -2743977670779659000 -1020391997059744800 -2106731698014718000 -1291800107789434200 -695565073759452400 -2733760307891446500 -2173598106910425700 -7234536478679299000 -10875043177640182000 -2603817194893735000 -12262935535410989000 -4063956833197254000 -1670293542499615000 -2734043941751365300 -2740213946173627000 -2669572608951774000 -3031712188080002000 -2955892507433334000 -1399386881303349300 -3229724858051740700 -3695390164916524400 -2022130729120412800; 2486739968734022000 3541280906274850000 2019932811763273700 3397474091188847000 6461733766502522000 11969095618060137000 7045147770930457000 10597833285937550000 9029851984091473000 10446601092940558000 6950082964725938000 9707235004977329000 6504092879484819000 1621866689258936000 222487034099479080 -9367535823794862000 -3912490520163804400 10382060942925341000 -10632965479946029000 2241721975826561000 -7041058038105809000 3829440435683884000 12206243193706330000 4411284393481425000 -3643693167040184000 -2240298834986290700 -3488264492625355000 -2435600051435636100 -4030720638982363000 -5549168463089393000 -10800990556067234000 -7012217336085101000 -9327571858435909000 -9212303325534573000 -6604849302982343000 3496820473134800400 -9261896136367401000 -3817865533489565600 -5466221333153308000 -11535207729667595000 -2806364482310730000 2425623642149318000 8945173930679232000 4068803827611007000 8545663510131450000 -10370148945880813000 2345501499639652700 10178049767255640000 5575159274234510000 6925104259237223000 6251197955705665000 2318216671921442800 3948336191373771400 2592627041755286000 1635240824650175000 3522556440793988600 2179431238841949900 1939288052427378600 2486070241323345000 6120689563206929000 -8509783707913697000 9126063658255907000 2612474711773611000 8435733981809238000 8832483434214110000 6052426871823145000 -9774148131702104000 -12989760406989590000 -6760863910934293000 -9886224010890725000 -8033135328029996000 -1218684551530560400 -3882814964305897000 -1489268152570758700 -2254713570895274500 -2500762616611153000 -1773848580776679700 -1776208517665286000 -2912346040327608000 -1147284830301105800 -2563053518847080000 -784448152735046300 -4041294492022655000 -3584471413514570300 -2704240492040453600 -4501816224080432000 -2198866236927124700 -1061603190047899600 -1422675791503045200 -2189997135623197000 -1714372368305351400 -1684578606148357000 -3262998171529880000 -2782987347283485000 -1932056500542428600 -2022130729120412800 -1317652732003562100]
#  Best strategy for Alice
ax = [-1, -1, 1, -1, -1, -1, 1, 1, 1, 1, 1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, 1, -1, -1, -1, -1, -1, -1, -1, -1, -1, 1, 1, 1, 1, 1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, -1, 1, -1, -1, -1, -1, -1, -1, 1, -1]
#  Best strategy for Bob
by = [1, 1, -1, 1, 1, 1, -1, -1, -1, -1, -1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1, -1, -1, -1, -1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1, 1, 1, 1, 1, 1, 1, -1, 1]
#  Local bound
L = dot(ax, M, by)
println(L) # 13921227005628453160441
#  Bloch vectors
vertices = [17640855178490769961949640932536261909052247503733817962659840//30554857458110552810077972606790477670615530105835083119195429 -17640855178490772441109234950697393546611827660625112329093120//30554857458110552810077972606790477670615530105835083119195429 231996161403061855044337300719//401829138711052845704014301969; 862869438299535325395601562731787101963079472993745716302053376//2771573182360843030375680358457180078853571017684791253760567505 -372480180348712094521325942078813560222784545508188675802923008//554314636472168606075136071691436015770714203536958250752113501 260848954265473714597595865988167//388188153051379738968716175164345; 1210747599225888881104881652048103731715339452416//15422628043712422230152159149192021299959509701988771084562569585 -10905444873426870987046574952929161812098082357145817036659621888//15422628043712422230152159149192021299959509701988771084562569585 67209993083510666679969021978255//95049283745702696711608988309873; 3895818707933267294459937723061815397540426181153691036907732992//8695413707205911304254984094812656365728539377673048504930284625 -3895818707933268580321805683053125281809845740563834100823097344//8695413707205911304254984094812656365728539377673048504930284625 283104262184854582452091187505687//365932845131998871114220853646825; 7040686925397675904082567632599236150015811164901467709883023360//44440849203040207320853392703214888338777435132579722467725452001 -23254562679255331794923351627601640480390563553271774821142757376//44440849203040207320853392703214888338777435132579722467725452001 295783217814288763592689824043215//353253889502564689973622217109297; 149571227645194348789811070163675519328678132793067462323882426368//516189203578215785370183416539202427644970681285232030791492613025 -149571227645194369809820602228889737429632056304162162907046477824//516189203578215785370183416539202427644970681285232030791492613025 1238460124747303848757325110435143//1357688304520109965507923054174905; -528627188862522863290403975091525915292800544515582736870670336//1697972920451920022690759507728929973069829455387372237203966785 -1140978819650770173466871647839504844260629023626416683323752448//1697972920451920022690759507728929973069829455387372237203966785 16303059641592106164934336431975//24261759565711234682960166140057; -2695533736001334097603486717515693424476026187271309885440//4668801384270264022831028723213801474043005849540667951313 -401634526664198810039370833509444867961296268941814839377920//695651406256269339401823279758856419632407871581559524745637 231996161403061855044337300719//401829138711052845704014301969; -49945180500509808060179878158280425374256793166389745272487936//315254215754865677081312681944146199409096702732388528511421825 -12689466926937615300461641309140506360866800382794903790288896//24250324288835821313947129380318938416084361748645271423955525 295783217814288763592689824043215//353253889502564689973622217109297; -22174311943761649841054712883084379174950973938221358283489280//49492758898407025137350926004565674309936017924489102890139321 -22174311943761634164186841485558815212649231342800758064021504//49492758898407025137350926004565674309936017924489102890139321 1105876024159588363533019951575//1429425176296870439460386459177; -3405332032378272993289223799661852011255062834901952050298355712//11752231076704709597251022259657124104603602618660930080792417825 -3405332032378273243380298714300563410246243346749641489104502784//11752231076704709597251022259657124104603602618660930080792417825 1238460124747303848757325110435143//1357688304520109965507923054174905; 8091540855616792834478375818692893980166750994432//216929407117605114082279862266111545065019372460574154218311779025 -72882120764417861124500942900871432743341960879773585881039896576//216929407117605114082279862266111545065019372460574154218311779025 1259217738112324824886645508275503//1336930691155088989378602656334545; 60537442922387945910479960711311402345349178631971353797853184//485759105624224788445642562412579399136349128508927120695210825 -12107488584477620714659394917955851887346286486153727519490048//97151821124844957689128512482515879827269825701785424139042165 5151336773334981377472417902306367//5233256943734673879588574756133825; -903265470442545406229747220337821403348788716784193568201768960//7247901561120443754015220908048126308354450287015303237011345449 -22581636761063677935098165957775734342077993418815121928537243648//181197539028011093850380522701203157708861257175382580925283636225 5151336773334981377472417902306367//5233256943734673879588574756133825; 0 0 1; 22051068973113463676517275743069065936020551222368223100928000//38193571822638189513411488535454361873605251842526521166039937 22051068973113462596195464080911813165061971515219735950131200//38193571822638189513411488535454361873605251842526521166039937 231996161403061855044337300719//401829138711052845704014301969; 1109529849753080169855993123101730018328720992519689093479661568//1651171438826932935955233905439935133808170449306301240714257093 2570282792863552692047710053518769679768420576363899322716127232//8255857194134664679776169527199675669040852246531506203571285465 260848954265473714597595865988167//388188153051379738968716175164345; 67209993083510663387229718577152//95049283745702696711608988309873 0 67209993083510666679969021978255//95049283745702696711608988309873; 62333099326932280171541107019343037715784675609630333637400461312//139126619315294575407038350789190520174292892224693686308993836625 62333099326932288931530328498342984014254386804547630939731132416//139126619315294575407038350789190520174292892224693686308993836625 283104262184854582452091187505687//365932845131998871114220853646825; 73679582380054228442174587807732547168869442210609295827927040//140806054065937855048965342862410338217900027806258041182940117 289999577000518100428647254269180937408554072252065275755626496//1830478702857192115636549457211334396832700361481354535378221521 295783217814288763592689824043215//353253889502564689973622217109297; 149571227645194348789811070163675519328678132793067462323882426368//516189203578215785370183416539202427644970681285232030791492613025 149571227645194369809820602228889737429632056304162162907046477824//516189203578215785370183416539202427644970681285232030791492613025 1238460124747303848757325110435143//1357688304520109965507923054174905; 1109529849753080169855993123101730018328720992519689093479661568//1651171438826932935955233905439935133808170449306301240714257093 -2570282792863552692047710053518769679768420576363899322716127232//8255857194134664679776169527199675669040852246531506203571285465 260848954265473714597595865988167//388188153051379738968716175164345; 73679582380054228442174587807732547168869442210609295827927040//140806054065937855048965342862410338217900027806258041182940117 -289999577000518100428647254269180937408554072252065275755626496//1830478702857192115636549457211334396832700361481354535378221521 295783217814288763592689824043215//353253889502564689973622217109297; 449170748130045165627484357525504//1336930691155088989378602656334545 0 1259217738112324824886645508275503//1336930691155088989378602656334545; 60537442922387945910479960711311402345349178631971353797853184//485759105624224788445642562412579399136349128508927120695210825 12107488584477620714659394917955851887346286486153727519490048//97151821124844957689128512482515879827269825701785424139042165 5151336773334981377472417902306367//5233256943734673879588574756133825; -2695533736001334097603486717515693424476026187271309885440//4668801384270264022831028723213801474043005849540667951313 401634526664198810039370833509444867961296268941814839377920//695651406256269339401823279758856419632407871581559524745637 231996161403061855044337300719//401829138711052845704014301969; -1691607004360076193387333996561205894728007416805883695878635520//5433513345446148228026637010485259981953726556560977956588620533 18255661114412330845352837990729762479226235571142463496344567808//27167566727230741140133185052426299909768632782804889782943102665 260848954265473714597595865988167//388188153051379738968716175164345; 1210747599225888881104881652048103731715339452416//15422628043712422230152159149192021299959509701988771084562569585 10905444873426870987046574952929161812098082357145817036659621888//15422628043712422230152159149192021299959509701988771084562569585 67209993083510666679969021978255//95049283745702696711608988309873; -1419155964400744360702650396842763318917655210724158911344017408//3167536569498046959026202650172489869865540629734200620477628625 1419155964400744464926919053731748892890909937822382667182637056//3167536569498046959026202650172489869865540629734200620477628625 283104262184854582452091187505687//365932845131998871114220853646825; -49945180500509808060179878158280425374256793166389745272487936//315254215754865677081312681944146199409096702732388528511421825 12689466926937615300461641309140506360866800382794903790288896//24250324288835821313947129380318938416084361748645271423955525 295783217814288763592689824043215//353253889502564689973622217109297; -3405332032378272993289223799661852011255062834901952050298355712//11752231076704709597251022259657124104603602618660930080792417825 3405332032378273243380298714300563410246243346749641489104502784//11752231076704709597251022259657124104603602618660930080792417825 1238460124747303848757325110435143//1357688304520109965507923054174905; 862869438299535325395601562731787101963079472993745716302053376//2771573182360843030375680358457180078853571017684791253760567505 372480180348712094521325942078813560222784545508188675802923008//554314636472168606075136071691436015770714203536958250752113501 260848954265473714597595865988167//388188153051379738968716175164345; 7040686925397675904082567632599236150015811164901467709883023360//44440849203040207320853392703214888338777435132579722467725452001 23254562679255331794923351627601640480390563553271774821142757376//44440849203040207320853392703214888338777435132579722467725452001 295783217814288763592689824043215//353253889502564689973622217109297; 8091540855616792834478375818692893980166750994432//216929407117605114082279862266111545065019372460574154218311779025 72882120764417861124500942900871432743341960879773585881039896576//216929407117605114082279862266111545065019372460574154218311779025 1259217738112324824886645508275503//1336930691155088989378602656334545; -903265470442543801707951005635058847521325439780889545785999360//7247901561120434650114754989987581656788310700087186553232840449 22581636761063661319730938073515216467343230804538421147548516352//181197539028010866252868874749689541419707767502179663830821011225 5151336773334981377472417902306367//5233256943734673879588574756133825; -7137693984825245135046055157334936962510971465768072699451539456//10622117511712782279984805478688944513350046747246324099019686345 -661393365271057682936565037637606985490358912693824693727133696//2124423502342556455996961095737788902670009349449264819803937269 260848954265473714597595865988167//388188153051379738968716175164345; -17925535505218737987264567057967844906289140410714358336767131648//25350535424280790203214447836778903983120797724695744859168823573 2195244967946835955306775471968525958362148372480//25350535424280790203214447836778903983120797724695744859168823573 67209993083510666679969021978255//95049283745702696711608988309873; -160628196100811781876230535770458555516134877838275752618885120//306970014406701178058719710533714535990445007251401844536267113 -3740979138442910157888111844701418298303264769484551486439424//23613078031284706004516900810285733537726539019338603425866701 295783217814288763592689824043215//353253889502564689973622217109297; -7137693984825245135046055157334936962510971465768072699451539456//10622117511712782279984805478688944513350046747246324099019686345 661393365271057682936565037637606985490358912693824693727133696//2124423502342556455996961095737788902670009349449264819803937269 260848954265473714597595865988167//388188153051379738968716175164345; -160628196100811781876230535770458555516134877838275752618885120//306970014406701178058719710533714535990445007251401844536267113 3740979138442910157888111844701418298303264769484551486439424//23613078031284706004516900810285733537726539019338603425866701 295783217814288763592689824043215//353253889502564689973622217109297; -7046944189058641000282906044204001726105607600450341209152421888//20974820832459537092013988910536770800233767081863077417542590885 2934205999266239703850056960808429697955467886592//71314390830362426112847562295825020720794808078334463219644809009 1259217738112324824886645508275503//1336930691155088989378602656334545; 377044403269910327623637148653167722561786145844812107611111424//487357308451840923743352341030174529907633270395684606081294221 -1091756978820492832027380082461645342242718718545045320296824832//2436786542259204618716761705150872649538166351978423030406471105 12551049519325093547893054511847//28013769687978247300001448060185; 116794129643155541508510551742789179684306365551866814221984464896//139487226058294596580340240586822495284128263954976797267570726545 -22098720127549642658143056480600072398862815050254912780477923328//139487226058294596580340240586822495284128263954976797267570726545 13934727695712612783787041260335//26630091511590728064107461311697; 9533975971290018484608896709632401808002252767499194705446436864//10451824336643336520087641639124043100121265432470169169032370305 -3028525560641221497163792672800308020209931492694933448475803648//10451824336643336520087641639124043100121265432470169169032370305 9113383018111058674992220472095//31451436189192282172902282099937; 116794129643155541508510551742789179684306365551866814221984464896//139487226058294596580340240586822495284128263954976797267570726545 22098720127549642658143056480600072398862815050254912780477923328//139487226058294596580340240586822495284128263954976797267570726545 13934727695712612783787041260335//26630091511590728064107461311697; 117826376021847027333446530838712695220830722862971337268264960//152299158891200310429341359304795011294824478218847487171120281 68234811176280798343960293063518472445387618344276943064530944//152299158891200310429341359304795011294824478218847487171120281 3137762379831271996707094478455//7003442421994563215266531164553; 9533975971290018484608896709632401808002252767499194705446436864//10451824336643336520087641639124043100121265432470169169032370305 3028525560641221497163792672800308020209931492694933448475803648//10451824336643336520087641639124043100121265432470169169032370305 9113383018111058674992220472095//31451436189192282172902282099937; 114394263988947987877759635423232//121454136000488606482348451183993 0 40805140828724756909229559104135//121454136000488606482348451183993; 46271391088772319692124733866084723399716575950610006693782749184//47007231203564316796161727885804520625792423836783659067160662905 -5858248549491253877005179062283138397468695846301595536235429888//47007231203564316796161727885804520625792423836783659067160662905 4495160062702791422726012399055//36069659144600549425168490172977; 46271391088772319692124733866084723399716575950610006693782749184//47007231203564316796161727885804520625792423836783659067160662905 5858248549491253877005179062283138397468695846301595536235429888//47007231203564316796161727885804520625792423836783659067160662905 4495160062702791422726012399055//36069659144600549425168490172977; 1 0 0; 235132714948184056294969427323110863649517795332476132036444160//349917961506558690082801369488934630359257728907077100698401361 -18087131919091080367337831492631447304493214904071444420886528//26916766269735283852523182268379586950712132992852084669107797 -1146135920550557117091415457505//3681437121007015920084821868257; 2181088974685374304264814621983969084335668883655835805227679744//3084525608742484446030431829838404259991901940397754216912513917 -10905444873426870987046574952929161812098082357145817036659621888//15422628043712422230152159149192021299959509701988771084562569585 18014398509481983//162259276829213345377179500806145; 309105098523831100831403975213786289288399714249801859030056960//399540816781399694686543721079007112301733979104913207207163881 -179006846713918539769910163074726783420368785142981730978758656//399540816781399694686543721079007112301733979104913207207163881 -2057897353522696880403002754305//4593198553979155683396409165057; 13842283262842642013194650828041455778292622847060345595363328//16531838548276134428818385171990757541467949129301493029339753 -8650614977400504053791248249807597415350580856279897179422720//16531838548276134428818385171990757541467949129301493029339753 -7636442593585007945339119555305//48201261800888348793233622127337; 17313237131283738909957769138715705922686474530757870721970470912//18980005166757712119217906439915274661574381070382766565493350625 -5499655269473138059861612378171678796149161504329813329776214016//18980005166757712119217906439915274661574381070382766565493350625 -4137365190973466279399527336017//14278569992799301491373152979025; 493939500732965148919354012614810541787364135631739538850709504//735067016268385784054038713590659818413871711057629084345872385 -493939500732965218335198069866209522586683281102645313690140672//735067016268385784054038713590659818413871711057629084345872385 601917309224298142406061537255//1933383891232160660587344873497; 10056103202356384112147054987623543498018960150036537478742016//12010003798464258194077999053753452135460630003626189409386945 -1256894911406758725486649836784542569936698103772979415482368//2402000759692851638815599810750690427092126000725237881877389 5547701442152892820200648008127//35017117765150448027693854563905; 204319759556623585941339853879678138623337517309555040411747090432//216929407117605114082279862266111545065019372460574154218311779025 -72882120764417861124500942900871432743341960879773585881039896576//216929407117605114082279862266111545065019372460574154218311779025 18014398509481983//162259276829213345377179500806145; 3715400617120537499301917638013726516685575410797055804333621248//3774485523631239395642099748916416786321063675946668115380304025 -470393039065270743131995172215168725276644954994220949292711936//3774485523631239395642099748916416786321063675946668115380304025 -360942692191376973180815908433//2896243892647835776174222319185; 257533929201275626761737602260375990302805378010433527480320//332881330374005188944887881019885869933083847509636404286929 716027386855674602925734794789902309344315742774386228509802496//1598163267125598912124406716776472061548735551893764376981546129 -2057897353522696880403002754305//4593198553979155683396409165057; 93296514029859107879995983427909296701468273696820450976258326528//111424024329774597615977271844578383382596909395922728402238975425 17652715583575465852385291269624976805090350304972313863707951104//111424024329774597615977271844578383382596909395922728402238975425 -11131223135421563125547770167297//21272427937247398337521395810305; 17313237131283738909957769138715705922686474530757870721970470912//18980005166757712119217906439915274661574381070382766565493350625 5499655269473138059861612378171678796149161504329813329776214016//18980005166757712119217906439915274661574381070382766565493350625 -4137365190973466279399527336017//14278569992799301491373152979025; 93296514029859107879995983427909296701468273696820450976258326528//111424024329774597615977271844578383382596909395922728402238975425 -17652715583575465852385291269624976805090350304972313863707951104//111424024329774597615977271844578383382596909395922728402238975425 -11131223135421563125547770167297//21272427937247398337521395810305; 14384502333789953256537955762176//15272245668858535508095878497065 0 -5131040867032700296122252854057//15272245668858535508095878497065; 3715400617120537499301917638013726516685575410797055804333621248//3774485523631239395642099748916416786321063675946668115380304025 470393039065270743131995172215168725276644954994220949292711936//3774485523631239395642099748916416786321063675946668115380304025 -360942692191376973180815908433//2896243892647835776174222319185; 1975758002931860099980217734633205130899826024589890868268236800//2940268065073542400379288849859032099207624854491028269032698793 151981384840912307937250333848490889964658648039731985058365440//226174466544118646183022219219925546092894219576232943771746061 9630676947588776805895442193991//30934142259714564041999060378041; 2181088974685374304264814621983969084335668883655835805227679744//3084525608742484446030431829838404259991901940397754216912513917 10905444873426870987046574952929161812098082357145817036659621888//15422628043712422230152159149192021299959509701988771084562569585 18014398509481983//162259276829213345377179500806145; 10056103202356384112147054987623543498018960150036537478742016//12010003798464258194077999053753452135460630003626189409386945 1256894911406758725486649836784542569936698103772979415482368//2402000759692851638815599810750690427092126000725237881877389 5547701442152892820200648008127//35017117765150448027693854563905; 235132714948184056294969427323110863649517795332476132036444160//349917961506558690082801369488934630359257728907077100698401361 18087131919091080367337831492631447304493214904071444420886528//26916766269735283852523182268379586950712132992852084669107797 -1146135920550557117091415457505//3681437121007015920084821868257; 66549438763666560735284819428534785749908649317993254223872//79479993020558356025305122790573650276557551608704170410205 108132687217506321137224123404006550931825649688779033673728//206647981853451725665793319255491490719049634182630843066533 -477277662099063657062358959033//3012578862555522460055765369785; 204319759556623585941339853879678138623337517309555040411747090432//216929407117605114082279862266111545065019372460574154218311779025 72882120764417861124500942900871432743341960879773585881039896576//216929407117605114082279862266111545065019372460574154218311779025 18014398509481983//162259276829213345377179500806145; 271329672742840729469247003873246810850419645818628075564302336//605604093110229252399119764836294552680159937811677856101456901 2342630652548482050945589765366503302190732271402081447846084608//3028020465551146261995598824181472763400799689058389280507284505 12551049519325093547893054511847//28013769687978247300001448060185; 36077990761647885394227754669742435377460972588465411781033984//227724448477235983825727980208638363964706496670553321803874985 190676089201537402120201940359858217937231824253102551111565312//227724448477235983825727980208638363964706496670553321803874985 13934727695712612783787041260335//26630091511590728064107461311697; 1135085388427646698921063772445490631375296159527263011923296256//3917323083257861775229626496628799324681245352876789258474201505 3573315331814559941433015175318385246383189487721945889549320192//3917323083257861775229626496628799324681245352876789258474201505 9113383018111058674992220472095//31451436189192282172902282099937; -52556165778040044437952956641475914891360124992556391242661888//331734767186787878824806494715827595192629870317274774708217713 277765029105701202249324113828945678244608375376981833432432640//331734767186787878824806494715827595192629870317274774708217713 13934727695712612783787041260335//26630091511590728064107461311697; -255149183439537285900521970944743625960006748409796512538689536//569489463805036716954173791453484722847663041567987078810714985 440586016306944320250415576767862717786269198421113752311037952//569489463805036716954173791453484722847663041567987078810714985 3137762379831271996707094478455//7003442421994563215266531164553; -517773521051151707950706633050946879593949508734221182566400//1786901837158717627261781200757891025918915047486183752216441 1629981391745864431710146646239589416004883668426005082537984//1786901837158717627261781200757891025918915047486183752216441 9113383018111058674992220472095//31451436189192282172902282099937; 2060743858695793115843848368669940347121283629056//19707060275356207356934855871958826445738881302650679923220036985 18561530548256822848937830391371753438156624579885597682625937408//19707060275356207356934855871958826445738881302650679923220036985 40805140828724756909229559104135//121454136000488606482348451183993; 161997840216181659046314029388155769712580102250326316881543168//1299888501689037648695243153973726251066777477186573447455378457 1279540353546521101997905059126178537522953044779707933539696640//1299888501689037648695243153973726251066777477186573447455378457 4495160062702791422726012399055//36069659144600549425168490172977; -208538552145589432126396571895672224600861281778245897210036224//1673336297145608092156747315640908210501856611651608963399796465 1647142285257414393431188238924726411203573461771653854546362368//1673336297145608092156747315640908210501856611651608963399796465 4495160062702791422726012399055//36069659144600549425168490172977; 0 1 0; 222439013809140263377908123130595226221099485474841685330493440//496480815638224668930254672884593290703201816623106832944399361 384102812496903028083746031520825159363229334391127810311716864//496480815638224668930254672884593290703201816623106832944399361 -2057897353522696880403002754305//4593198553979155683396409165057; 33436653829779470386569277948268191781573741952861657014206464//63899429595769530346143609512819689352174457917492746529698661 267518341113652279782071611851973179365156522717578057494822912//319497147978847651730718047564098446760872289587463732648493305 -477277662099063657062358959033//3012578862555522460055765369785; 515314978590304067589268959104026355826577054191327282013929472//1778417096511680922300799008938723317115773435038932799603556625 1622241755980281282284986455884761596267333138385485280107823104//1778417096511680922300799008938723317115773435038932799603556625 -4137365190973466279399527336017//14278569992799301491373152979025; 388655467042857322607103838983583926933802417088534188899958784//742743660288084019534303468821860321448391381261051756958606413 3109535611349261960794139174707810973446240678843115451262697472//3713718301440420097671517344109301607241956906305258784793032065 5547701442152892820200648008127//35017117765150448027693854563905; 1324202528356617278908275277430613336150245520705408185388761088//3941412055071241471386971174391765289147776260530135984644007397 18561530548256822848937830391371753438156624579885597682625937408//19707060275356207356934855871958826445738881302650679923220036985 18014398509481983//162259276829213345377179500806145; 13007754064637197996797214463180334309100799176720142718468096//104375650433713411332749756972481989256896321707324489844278585 20548355721904920552644310920179571168366243829577872222191616//20875130086742682266549951394496397851379264341464897968855717 -360942692191376973180815908433//2896243892647835776174222319185; -167339258297161263665544139317350021112274529891563947933302784//373498920108304704324971018053423473592447778109697237685354465 288957762635271105016880289349639737942034001096600749539852288//373498920108304704324971018053423473592447778109697237685354465 -2057897353522696880403002754305//4593198553979155683396409165057; -41982478681486209909838768183224966272502696641506906088669184//264993604178529360139253690999836525348339639611591106715101345 44376389488310104366795614991730492270678145285909257287368704//52998720835705872027850738199967305069667927922318221343020269 -11131223135421563125547770167297//21272427937247398337521395810305; -9402515568796194430794791436241566527103056166554301366272//32449269150894893600007200120918432779499857680764973713873 739991752650117919243677984141428606091160334731768032657408//811231728772372340000180003022960819487496442019124342846825 -4137365190973466279399527336017//14278569992799301491373152979025; 28819520138103646807118465147754328556672970466096164280205312//181908947540527728095567913243119248907222616913274288779624025 152314285706845110962448602975233277966125479419407324378300416//181908947540527728095567913243119248907222616913274288779624025 -11131223135421563125547770167297//21272427937247398337521395810305; 259128157401465839852104127824497226527704875008//2478063537787071640460255941556065492602654843182680138516464425 2334018946228889453267504045341895285287111402158196401943609344//2478063537787071640460255941556065492602654843182680138516464425 -5131040867032700296122252854057//15272245668858535508095878497065; -16744780027224022718135473756336463803190216731919584359088128//134361958107923854399325349640330369996881987968678636713175825 132258687693002774593358707225560281181686874311125680569450496//134361958107923854399325349640330369996881987968678636713175825 -360942692191376973180815908433//2896243892647835776174222319185; -395333742785873779417516661778676232983766648491237896768978944//755506241521076352986357100795954151471830193319639201876230745 126518673303531004270880078855916578101042446612680677590564864//151101248304215270597271420159190830294366038663927840375246149 5547701442152892820200648008127//35017117765150448027693854563905; -34011196614158806502618815982325392423900501307437947576909824//64997414950018896893286161039878880421701302047118915672341265 10884604594502314261296427080782731876007653358475872141574144//12999482990003779378657232207975776084340260409423783134468253 -477277662099063657062358959033//3012578862555522460055765369785; -832558980465865780992991425361564490834854208548969636280926208//2478063537787071640460255941556065492602654843182680138516464425 2334018946228889453267504045341895285287111402158196401943609344//2478063537787071640460255941556065492602654843182680138516464425 18014398509481983//162259276829213345377179500806145]
#  Quantum correlation matrix
p = -vertices*vertices'
#  Quantum value
Q = dot(M, p)
println(Q) # 6850730952601907441443035667985632462111484386518113700514257064710883453896289985446211201269421869867429896809691874920865834693753461620477376161561242347826409991656584619806941143809050625867786892755204260263395854259018762346725412426390796479580275325723107300418595276124370657586376193745190698440038349325882104032671214871243971590516669478299253535985173331764088877707116778073470319947993741702639776946642404470654291196824565214992257493027239864853633243951310009943568422742855278335122581212767094608362612641479288034854358965908220597909642253278514710347239424574318031468542277951610704436428095147166226529663237785613913599282631518389802738980871617896712833616373075191834065324698485726459354840728583514291858566313883150992949719095720866624364511453350388264651045997989879680576332272088339184137539811754958314006769250667186603159955973410188441761938013702054135827216601353766963336034894808335583747195534078058426750817011033441660347183150926704329640806219613543826837329548633584192932227016948764618227294526987101369303452424289017830736884896544550957872297344196638773800922159327664901738672198493706474260450865027515190773620872799044215150408910248132681618573891981399504872659724450585524028263902991969754767806713637888496914156278526086974482948893624188183058345190895657694344106627643148673241330270345483195128781514320887315120029874456353013644094991079119833089777978465626095603686779818790881719623944052460480740853485633794875764654205827990277111254625690453338483463832562243702649569122164084686260733672183506366941364352618762957347918956793331820600956985565800005900562473029143022381343898746752351715157604249947918142570383188430859250511786056372603663959494912714759935263180566783781041851516523796376760309382308896223903844163973963666893890373435089232246561337003453255182030187578305532036384975741219980174250236831755403878589388247203072257159144028821052512217976950902940422270154894669053865246864221934337688266745092867933100816642476182586561072599497854396043286747581101350548563262915518998427965764639755713707148169003168021553825965202412114852912927747338420084535737747224198889485069427736722664684888318213497884094617463300828512929364072263609793894426430523145026978781582490841480896625412975226470621862130370984331480253218673225524646227437678387337904927986044589158324954043141446727979575048797485356258042391416713704472968684538308978105856355671846307880406103777776537231001043052976360292779544616279030719494954920513663151153898448319179351340805965493768913943456941512084947674464376043234804576801566613931377837069587674841913348447544275521093940467782892184592899799692476190220539644802738802709719861537902116695824928398089927813636580730533578825588938069590344299933901722215911267288951707773666702081656810954211540537706495948426296654799093672162701441568066446977013065413981943706483797228823262180346843413052786494157082940502536055978601704788583116116188948431032633369749029827638863020550117841331414699195079778756607479148996070828677459042869280537//342536547630095421052238233422514835280296466484950814005070272709767083826860772711688933163104107907569445320896941177628701088079257800021889180499412732615408114343615083261379217689807642134592075413474578784318960590189289467669441242183951847308197872285486179910299351349698051411554652620189934176160483651982201996393331735781805220983134904618523235387240280849618130879133751845206514492446397472092635148537012610831067269648635718393962578797230608922039636451126629010083850371078610371413112613034576461471412573166219067750906790931929934398016368336514238596275275043866485770048581325544416011949662261777118700916553688665097863612650399170494255928902299812664211068006523098300613723012295487276074037961605293682828224636760675544304601013191014071994590929998536327175988878614121025288639894061681261283871084416924601521161362919691885968295002060169640234715214832049871800400537597796995873883120836842700576281092554403725550033252239704861424777655126688946050725314430971500672533712190178921968976130209703563454842980264855821969547661413496920726266825083360913311656714098353864583026858136891059035641992363259854388308146389964446638101445724566981669022640950051006403700412806617718406844239465498853133354698017764546523861418423318440304501739082328256476937899065296424610198414911450044496777977168513058535548835794215182982668316423294756015561654455908874157454276125876792645479239576539609556649309988218586637548704453885187299669772165637982386592447776047756747447054126461773643957574898081579415108751458538309235366668442699780031038850810116631113451065400513149101495885468061709645194563305029642987706155850300301973774981609265454363000764293359776965209744132511657790792325864494769271023045731106493109156984342836599193727864876795337499196209012159415789457700922811421002734892558903031508262422118477259596108721251174744392823953698856314560554194062700005943202392789395412249538190526734100053165796519590036942739556357283826469426217157375795004743775555757363492570756955518943850229222856660519929503703431756368018245014785154920689228689842265467900461326520524450088634103929670917965867304252553833976828603852588768894412831335291366633229022984294123545576661439543053331670378130750174231895318083824845539490571168798834159670032526798236061489907703856467222623209964445160996314507716299892783119154284188140732148342283420123389585896041794303516249705650205533199605252694831652864312341219295275258570896361891823362365299125703660642888424457972153762702866420748848125097813227845184693713493623704198540685606559440512992518790378560551284363927687475223870601205057751419943668523858338240258885814691868731739527666980832339689916911307944659887288451080931367720550558313227113305518741391988114727069524280787140128161060443766950127266259962035638787466636745883384596412664761428046919580557716086286367823685693109036391797661807079087304639206282029201925730316383864956489618234499068252036638036644686048803868197770779131813373953913206087461351131201036144624755544828125
@printf("%.1e\n", Q) # 2.0e22
#  RHS of Eq. (5)
println(L/Q) # 4768529037282821302203947006781688823468424037954485540482028660595846032513343810409113884968193256378526197662563305762504197554372276830854718325407100934390783159053091455655917042173934987973214792397897552339172695575690373073786485418337030473693574205076048488727553281222255261148523018490232942506693997968539465801459090761005040642690230140844610427660193044936791992517224140193424289481642506452559533804547135856945016219945661437473364953740051431516698199319165092157376910336720532704507806629652072295063790177879682940498782754306086194014324492290316131395812186421702621368592958405734805024654842306910454620906423982906735188947672707354241552021953376093222808630134446554199364791603245895024328257331305599008023641818248402133705631344949510746703536992590393906970425314860467198761013487365729335964906128171361318005885815975798743888828309497283006085590203654413944619313954774459968050386244183610086140611504028414880417938844781539228539081730537712315546430161487074332902359481046470872725334107628386936195469335436728780968791224262130873373342663350139345822788528848526935260114210048381163432144304664481574506987765809136032965978949485724208075713307976362318207266060487692678142500859368279241773894063120841430401477742257027081708749610202690954667384000051297695511116969944249728488186612869667625373267177423983925122711291600540992902179318826158919060405793107633075969288145040015830395112175666901245829973050694095901280755058754309516327074736880892939071710349221077812176549538881002901074285392867706671474263334614632233789941444577003639124272680398708867006687080690380286022312669154100934363360545274753148550123202226640158983520839679309552045515291410714524319022674409464249836041073467317203173102172276244938205549993365976919358208459629001131304079531842856663780123764866993383942297895325878257952498779533434560671097020341018721178137057004399915281331103129023717520387873277454289293758073931309784766313027529059653037391315261418969385799148817114458215815614902725630949401296192228650226511270538404793978612099578316530499547032169863690232844357797010218790386571700727069137029330195938728095659280417335352345932901494563479997510742618955876748934438977630694288535178309536010159447711363853305689560637638728254640266801318692852408761764141471503051193567806713746940142114962597862818490727783902069144905096378901894851189722842912908639286360890159879294376341335656901733141949685848913977951631327252617572542888129483281581830795435250610720899188217578783194284763036052641172634183112233800508858462416303216727745418302834075970059305633693058877443910408874984042180826893738986722645273160931914483861158564222554587268076353217835120631153910578462786524666571717266923456963570420688812269960266733276477469981347938502259542614775584917701153196875176789187176331646849445581630010709169968756682291802859429711912779580207814048148911918588841396253877923132959244910142693299130067073786610373721408864022006262986325853083647234999625499906535208841374554091408083409669899008394203125//6850730952601907441443035667985632462111484386518113700514257064710883453896289985446211201269421869867429896809691874920865834693753461620477376161561242347826409991656584619806941143809050625867786892755204260263395854259018762346725412426390796479580275325723107300418595276124370657586376193745190698440038349325882104032671214871243971590516669478299253535985173331764088877707116778073470319947993741702639776946642404470654291196824565214992257493027239864853633243951310009943568422742855278335122581212767094608362612641479288034854358965908220597909642253278514710347239424574318031468542277951610704436428095147166226529663237785613913599282631518389802738980871617896712833616373075191834065324698485726459354840728583514291858566313883150992949719095720866624364511453350388264651045997989879680576332272088339184137539811754958314006769250667186603159955973410188441761938013702054135827216601353766963336034894808335583747195534078058426750817011033441660347183150926704329640806219613543826837329548633584192932227016948764618227294526987101369303452424289017830736884896544550957872297344196638773800922159327664901738672198493706474260450865027515190773620872799044215150408910248132681618573891981399504872659724450585524028263902991969754767806713637888496914156278526086974482948893624188183058345190895657694344106627643148673241330270345483195128781514320887315120029874456353013644094991079119833089777978465626095603686779818790881719623944052460480740853485633794875764654205827990277111254625690453338483463832562243702649569122164084686260733672183506366941364352618762957347918956793331820600956985565800005900562473029143022381343898746752351715157604249947918142570383188430859250511786056372603663959494912714759935263180566783781041851516523796376760309382308896223903844163973963666893890373435089232246561337003453255182030187578305532036384975741219980174250236831755403878589388247203072257159144028821052512217976950902940422270154894669053865246864221934337688266745092867933100816642476182586561072599497854396043286747581101350548563262915518998427965764639755713707148169003168021553825965202412114852912927747338420084535737747224198889485069427736722664684888318213497884094617463300828512929364072263609793894426430523145026978781582490841480896625412975226470621862130370984331480253218673225524646227437678387337904927986044589158324954043141446727979575048797485356258042391416713704472968684538308978105856355671846307880406103777776537231001043052976360292779544616279030719494954920513663151153898448319179351340805965493768913943456941512084947674464376043234804576801566613931377837069587674841913348447544275521093940467782892184592899799692476190220539644802738802709719861537902116695824928398089927813636580730533578825588938069590344299933901722215911267288951707773666702081656810954211540537706495948426296654799093672162701441568066446977013065413981943706483797228823262180346843413052786494157082940502536055978601704788583116116188948431032633369749029827638863020550117841331414699195079778756607479148996070828677459042869280537
@printf("%.16f\n", L/Q) # 0.6960613502814228
#  LHS of Eq. (7)
println(Q/L) # 6850730952601907441443035667985632462111484386518113700514257064710883453896289985446211201269421869867429896809691874920865834693753461620477376161561242347826409991656584619806941143809050625867786892755204260263395854259018762346725412426390796479580275325723107300418595276124370657586376193745190698440038349325882104032671214871243971590516669478299253535985173331764088877707116778073470319947993741702639776946642404470654291196824565214992257493027239864853633243951310009943568422742855278335122581212767094608362612641479288034854358965908220597909642253278514710347239424574318031468542277951610704436428095147166226529663237785613913599282631518389802738980871617896712833616373075191834065324698485726459354840728583514291858566313883150992949719095720866624364511453350388264651045997989879680576332272088339184137539811754958314006769250667186603159955973410188441761938013702054135827216601353766963336034894808335583747195534078058426750817011033441660347183150926704329640806219613543826837329548633584192932227016948764618227294526987101369303452424289017830736884896544550957872297344196638773800922159327664901738672198493706474260450865027515190773620872799044215150408910248132681618573891981399504872659724450585524028263902991969754767806713637888496914156278526086974482948893624188183058345190895657694344106627643148673241330270345483195128781514320887315120029874456353013644094991079119833089777978465626095603686779818790881719623944052460480740853485633794875764654205827990277111254625690453338483463832562243702649569122164084686260733672183506366941364352618762957347918956793331820600956985565800005900562473029143022381343898746752351715157604249947918142570383188430859250511786056372603663959494912714759935263180566783781041851516523796376760309382308896223903844163973963666893890373435089232246561337003453255182030187578305532036384975741219980174250236831755403878589388247203072257159144028821052512217976950902940422270154894669053865246864221934337688266745092867933100816642476182586561072599497854396043286747581101350548563262915518998427965764639755713707148169003168021553825965202412114852912927747338420084535737747224198889485069427736722664684888318213497884094617463300828512929364072263609793894426430523145026978781582490841480896625412975226470621862130370984331480253218673225524646227437678387337904927986044589158324954043141446727979575048797485356258042391416713704472968684538308978105856355671846307880406103777776537231001043052976360292779544616279030719494954920513663151153898448319179351340805965493768913943456941512084947674464376043234804576801566613931377837069587674841913348447544275521093940467782892184592899799692476190220539644802738802709719861537902116695824928398089927813636580730533578825588938069590344299933901722215911267288951707773666702081656810954211540537706495948426296654799093672162701441568066446977013065413981943706483797228823262180346843413052786494157082940502536055978601704788583116116188948431032633369749029827638863020550117841331414699195079778756607479148996070828677459042869280537//4768529037282821302203947006781688823468424037954485540482028660595846032513343810409113884968193256378526197662563305762504197554372276830854718325407100934390783159053091455655917042173934987973214792397897552339172695575690373073786485418337030473693574205076048488727553281222255261148523018490232942506693997968539465801459090761005040642690230140844610427660193044936791992517224140193424289481642506452559533804547135856945016219945661437473364953740051431516698199319165092157376910336720532704507806629652072295063790177879682940498782754306086194014324492290316131395812186421702621368592958405734805024654842306910454620906423982906735188947672707354241552021953376093222808630134446554199364791603245895024328257331305599008023641818248402133705631344949510746703536992590393906970425314860467198761013487365729335964906128171361318005885815975798743888828309497283006085590203654413944619313954774459968050386244183610086140611504028414880417938844781539228539081730537712315546430161487074332902359481046470872725334107628386936195469335436728780968791224262130873373342663350139345822788528848526935260114210048381163432144304664481574506987765809136032965978949485724208075713307976362318207266060487692678142500859368279241773894063120841430401477742257027081708749610202690954667384000051297695511116969944249728488186612869667625373267177423983925122711291600540992902179318826158919060405793107633075969288145040015830395112175666901245829973050694095901280755058754309516327074736880892939071710349221077812176549538881002901074285392867706671474263334614632233789941444577003639124272680398708867006687080690380286022312669154100934363360545274753148550123202226640158983520839679309552045515291410714524319022674409464249836041073467317203173102172276244938205549993365976919358208459629001131304079531842856663780123764866993383942297895325878257952498779533434560671097020341018721178137057004399915281331103129023717520387873277454289293758073931309784766313027529059653037391315261418969385799148817114458215815614902725630949401296192228650226511270538404793978612099578316530499547032169863690232844357797010218790386571700727069137029330195938728095659280417335352345932901494563479997510742618955876748934438977630694288535178309536010159447711363853305689560637638728254640266801318692852408761764141471503051193567806713746940142114962597862818490727783902069144905096378901894851189722842912908639286360890159879294376341335656901733141949685848913977951631327252617572542888129483281581830795435250610720899188217578783194284763036052641172634183112233800508858462416303216727745418302834075970059305633693058877443910408874984042180826893738986722645273160931914483861158564222554587268076353217835120631153910578462786524666571717266923456963570420688812269960266733276477469981347938502259542614775584917701153196875176789187176331646849445581630010709169968756682291802859429711912779580207814048148911918588841396253877923132959244910142693299130067073786610373721408864022006262986325853083647234999625499906535208841374554091408083409669899008394203125
@printf("%.16f\n", Q/L) # 1.4366549724326636

#  Bell inequality coresponding to the upper bound on the nonlocality threshold of the tripartite GHZ state in Table II
M_GHZ3 = [3907808139 4915849344 -3422897640 6337527936 2605205426 -2241495360 -1597352232 -4709652288 0 4709652288 1597352232 2241495360 -2605205426 -6337527936 3422897640 -4915849344; 4915849344 -3422897640 6337527936 2605205426 -2241495360 -1597352232 -4709652288 0 4709652288 1597352232 2241495360 -2605205426 -6337527936 3422897640 -4915849344 -3907808139; -3422897640 6337527936 2605205426 -2241495360 -1597352232 -4709652288 0 4709652288 1597352232 2241495360 -2605205426 -6337527936 3422897640 -4915849344 -3907808139 -4915849344; 6337527936 2605205426 -2241495360 -1597352232 -4709652288 0 4709652288 1597352232 2241495360 -2605205426 -6337527936 3422897640 -4915849344 -3907808139 -4915849344 3422897640; 2605205426 -2241495360 -1597352232 -4709652288 0 4709652288 1597352232 2241495360 -2605205426 -6337527936 3422897640 -4915849344 -3907808139 -4915849344 3422897640 -6337527936; -2241495360 -1597352232 -4709652288 0 4709652288 1597352232 2241495360 -2605205426 -6337527936 3422897640 -4915849344 -3907808139 -4915849344 3422897640 -6337527936 -2605205426; -1597352232 -4709652288 0 4709652288 1597352232 2241495360 -2605205426 -6337527936 3422897640 -4915849344 -3907808139 -4915849344 3422897640 -6337527936 -2605205426 2241495360; -4709652288 0 4709652288 1597352232 2241495360 -2605205426 -6337527936 3422897640 -4915849344 -3907808139 -4915849344 3422897640 -6337527936 -2605205426 2241495360 1597352232; 0 4709652288 1597352232 2241495360 -2605205426 -6337527936 3422897640 -4915849344 -3907808139 -4915849344 3422897640 -6337527936 -2605205426 2241495360 1597352232 4709652288; 4709652288 1597352232 2241495360 -2605205426 -6337527936 3422897640 -4915849344 -3907808139 -4915849344 3422897640 -6337527936 -2605205426 2241495360 1597352232 4709652288 0; 1597352232 2241495360 -2605205426 -6337527936 3422897640 -4915849344 -3907808139 -4915849344 3422897640 -6337527936 -2605205426 2241495360 1597352232 4709652288 0 -4709652288; 2241495360 -2605205426 -6337527936 3422897640 -4915849344 -3907808139 -4915849344 3422897640 -6337527936 -2605205426 2241495360 1597352232 4709652288 0 -4709652288 -1597352232; -2605205426 -6337527936 3422897640 -4915849344 -3907808139 -4915849344 3422897640 -6337527936 -2605205426 2241495360 1597352232 4709652288 0 -4709652288 -1597352232 -2241495360; -6337527936 3422897640 -4915849344 -3907808139 -4915849344 3422897640 -6337527936 -2605205426 2241495360 1597352232 4709652288 0 -4709652288 -1597352232 -2241495360 2605205426; 3422897640 -4915849344 -3907808139 -4915849344 3422897640 -6337527936 -2605205426 2241495360 1597352232 4709652288 0 -4709652288 -1597352232 -2241495360 2605205426 6337527936; -4915849344 -3907808139 -4915849344 3422897640 -6337527936 -2605205426 2241495360 1597352232 4709652288 0 -4709652288 -1597352232 -2241495360 2605205426 6337527936 -3422897640;;; 4915849344 -3422897640 6337527936 2605205426 -2241495360 -1597352232 -4709652288 0 4709652288 1597352232 2241495360 -2605205426 -6337527936 3422897640 -4915849344 -3907808139; -3422897640 6337527936 2605205426 -2241495360 -1597352232 -4709652288 0 4709652288 1597352232 2241495360 -2605205426 -6337527936 3422897640 -4915849344 -3907808139 -4915849344; 6337527936 2605205426 -2241495360 -1597352232 -4709652288 0 4709652288 1597352232 2241495360 -2605205426 -6337527936 3422897640 -4915849344 -3907808139 -4915849344 3422897640; 2605205426 -2241495360 -1597352232 -4709652288 0 4709652288 1597352232 2241495360 -2605205426 -6337527936 3422897640 -4915849344 -3907808139 -4915849344 3422897640 -6337527936; -2241495360 -1597352232 -4709652288 0 4709652288 1597352232 2241495360 -2605205426 -6337527936 3422897640 -4915849344 -3907808139 -4915849344 3422897640 -6337527936 -2605205426; -1597352232 -4709652288 0 4709652288 1597352232 2241495360 -2605205426 -6337527936 3422897640 -4915849344 -3907808139 -4915849344 3422897640 -6337527936 -2605205426 2241495360; -4709652288 0 4709652288 1597352232 2241495360 -2605205426 -6337527936 3422897640 -4915849344 -3907808139 -4915849344 3422897640 -6337527936 -2605205426 2241495360 1597352232; 0 4709652288 1597352232 2241495360 -2605205426 -6337527936 3422897640 -4915849344 -3907808139 -4915849344 3422897640 -6337527936 -2605205426 2241495360 1597352232 4709652288; 4709652288 1597352232 2241495360 -2605205426 -6337527936 3422897640 -4915849344 -3907808139 -4915849344 3422897640 -6337527936 -2605205426 2241495360 1597352232 4709652288 0; 1597352232 2241495360 -2605205426 -6337527936 3422897640 -4915849344 -3907808139 -4915849344 3422897640 -6337527936 -2605205426 2241495360 1597352232 4709652288 0 -4709652288; 2241495360 -2605205426 -6337527936 3422897640 -4915849344 -3907808139 -4915849344 3422897640 -6337527936 -2605205426 2241495360 1597352232 4709652288 0 -4709652288 -1597352232; -2605205426 -6337527936 3422897640 -4915849344 -3907808139 -4915849344 3422897640 -6337527936 -2605205426 2241495360 1597352232 4709652288 0 -4709652288 -1597352232 -2241495360; -6337527936 3422897640 -4915849344 -3907808139 -4915849344 3422897640 -6337527936 -2605205426 2241495360 1597352232 4709652288 0 -4709652288 -1597352232 -2241495360 2605205426; 3422897640 -4915849344 -3907808139 -4915849344 3422897640 -6337527936 -2605205426 2241495360 1597352232 4709652288 0 -4709652288 -1597352232 -2241495360 2605205426 6337527936; -4915849344 -3907808139 -4915849344 3422897640 -6337527936 -2605205426 2241495360 1597352232 4709652288 0 -4709652288 -1597352232 -2241495360 2605205426 6337527936 -3422897640; -3907808139 -4915849344 3422897640 -6337527936 -2605205426 2241495360 1597352232 4709652288 0 -4709652288 -1597352232 -2241495360 2605205426 6337527936 -3422897640 4915849344;;; -3422897640 6337527936 2605205426 -2241495360 -1597352232 -4709652288 0 4709652288 1597352232 2241495360 -2605205426 -6337527936 3422897640 -4915849344 -3907808139 -4915849344; 6337527936 2605205426 -2241495360 -1597352232 -4709652288 0 4709652288 1597352232 2241495360 -2605205426 -6337527936 3422897640 -4915849344 -3907808139 -4915849344 3422897640; 2605205426 -2241495360 -1597352232 -4709652288 0 4709652288 1597352232 2241495360 -2605205426 -6337527936 3422897640 -4915849344 -3907808139 -4915849344 3422897640 -6337527936; -2241495360 -1597352232 -4709652288 0 4709652288 1597352232 2241495360 -2605205426 -6337527936 3422897640 -4915849344 -3907808139 -4915849344 3422897640 -6337527936 -2605205426; -1597352232 -4709652288 0 4709652288 1597352232 2241495360 -2605205426 -6337527936 3422897640 -4915849344 -3907808139 -4915849344 3422897640 -6337527936 -2605205426 2241495360; -4709652288 0 4709652288 1597352232 2241495360 -2605205426 -6337527936 3422897640 -4915849344 -3907808139 -4915849344 3422897640 -6337527936 -2605205426 2241495360 1597352232; 0 4709652288 1597352232 2241495360 -2605205426 -6337527936 3422897640 -4915849344 -3907808139 -4915849344 3422897640 -6337527936 -2605205426 2241495360 1597352232 4709652288; 4709652288 1597352232 2241495360 -2605205426 -6337527936 3422897640 -4915849344 -3907808139 -4915849344 3422897640 -6337527936 -2605205426 2241495360 1597352232 4709652288 0; 1597352232 2241495360 -2605205426 -6337527936 3422897640 -4915849344 -3907808139 -4915849344 3422897640 -6337527936 -2605205426 2241495360 1597352232 4709652288 0 -4709652288; 2241495360 -2605205426 -6337527936 3422897640 -4915849344 -3907808139 -4915849344 3422897640 -6337527936 -2605205426 2241495360 1597352232 4709652288 0 -4709652288 -1597352232; -2605205426 -6337527936 3422897640 -4915849344 -3907808139 -4915849344 3422897640 -6337527936 -2605205426 2241495360 1597352232 4709652288 0 -4709652288 -1597352232 -2241495360; -6337527936 3422897640 -4915849344 -3907808139 -4915849344 3422897640 -6337527936 -2605205426 2241495360 1597352232 4709652288 0 -4709652288 -1597352232 -2241495360 2605205426; 3422897640 -4915849344 -3907808139 -4915849344 3422897640 -6337527936 -2605205426 2241495360 1597352232 4709652288 0 -4709652288 -1597352232 -2241495360 2605205426 6337527936; -4915849344 -3907808139 -4915849344 3422897640 -6337527936 -2605205426 2241495360 1597352232 4709652288 0 -4709652288 -1597352232 -2241495360 2605205426 6337527936 -3422897640; -3907808139 -4915849344 3422897640 -6337527936 -2605205426 2241495360 1597352232 4709652288 0 -4709652288 -1597352232 -2241495360 2605205426 6337527936 -3422897640 4915849344; -4915849344 3422897640 -6337527936 -2605205426 2241495360 1597352232 4709652288 0 -4709652288 -1597352232 -2241495360 2605205426 6337527936 -3422897640 4915849344 3907808139;;; 6337527936 2605205426 -2241495360 -1597352232 -4709652288 0 4709652288 1597352232 2241495360 -2605205426 -6337527936 3422897640 -4915849344 -3907808139 -4915849344 3422897640; 2605205426 -2241495360 -1597352232 -4709652288 0 4709652288 1597352232 2241495360 -2605205426 -6337527936 3422897640 -4915849344 -3907808139 -4915849344 3422897640 -6337527936; -2241495360 -1597352232 -4709652288 0 4709652288 1597352232 2241495360 -2605205426 -6337527936 3422897640 -4915849344 -3907808139 -4915849344 3422897640 -6337527936 -2605205426; -1597352232 -4709652288 0 4709652288 1597352232 2241495360 -2605205426 -6337527936 3422897640 -4915849344 -3907808139 -4915849344 3422897640 -6337527936 -2605205426 2241495360; -4709652288 0 4709652288 1597352232 2241495360 -2605205426 -6337527936 3422897640 -4915849344 -3907808139 -4915849344 3422897640 -6337527936 -2605205426 2241495360 1597352232; 0 4709652288 1597352232 2241495360 -2605205426 -6337527936 3422897640 -4915849344 -3907808139 -4915849344 3422897640 -6337527936 -2605205426 2241495360 1597352232 4709652288; 4709652288 1597352232 2241495360 -2605205426 -6337527936 3422897640 -4915849344 -3907808139 -4915849344 3422897640 -6337527936 -2605205426 2241495360 1597352232 4709652288 0; 1597352232 2241495360 -2605205426 -6337527936 3422897640 -4915849344 -3907808139 -4915849344 3422897640 -6337527936 -2605205426 2241495360 1597352232 4709652288 0 -4709652288; 2241495360 -2605205426 -6337527936 3422897640 -4915849344 -3907808139 -4915849344 3422897640 -6337527936 -2605205426 2241495360 1597352232 4709652288 0 -4709652288 -1597352232; -2605205426 -6337527936 3422897640 -4915849344 -3907808139 -4915849344 3422897640 -6337527936 -2605205426 2241495360 1597352232 4709652288 0 -4709652288 -1597352232 -2241495360; -6337527936 3422897640 -4915849344 -3907808139 -4915849344 3422897640 -6337527936 -2605205426 2241495360 1597352232 4709652288 0 -4709652288 -1597352232 -2241495360 2605205426; 3422897640 -4915849344 -3907808139 -4915849344 3422897640 -6337527936 -2605205426 2241495360 1597352232 4709652288 0 -4709652288 -1597352232 -2241495360 2605205426 6337527936; -4915849344 -3907808139 -4915849344 3422897640 -6337527936 -2605205426 2241495360 1597352232 4709652288 0 -4709652288 -1597352232 -2241495360 2605205426 6337527936 -3422897640; -3907808139 -4915849344 3422897640 -6337527936 -2605205426 2241495360 1597352232 4709652288 0 -4709652288 -1597352232 -2241495360 2605205426 6337527936 -3422897640 4915849344; -4915849344 3422897640 -6337527936 -2605205426 2241495360 1597352232 4709652288 0 -4709652288 -1597352232 -2241495360 2605205426 6337527936 -3422897640 4915849344 3907808139; 3422897640 -6337527936 -2605205426 2241495360 1597352232 4709652288 0 -4709652288 -1597352232 -2241495360 2605205426 6337527936 -3422897640 4915849344 3907808139 4915849344;;; 2605205426 -2241495360 -1597352232 -4709652288 0 4709652288 1597352232 2241495360 -2605205426 -6337527936 3422897640 -4915849344 -3907808139 -4915849344 3422897640 -6337527936; -2241495360 -1597352232 -4709652288 0 4709652288 1597352232 2241495360 -2605205426 -6337527936 3422897640 -4915849344 -3907808139 -4915849344 3422897640 -6337527936 -2605205426; -1597352232 -4709652288 0 4709652288 1597352232 2241495360 -2605205426 -6337527936 3422897640 -4915849344 -3907808139 -4915849344 3422897640 -6337527936 -2605205426 2241495360; -4709652288 0 4709652288 1597352232 2241495360 -2605205426 -6337527936 3422897640 -4915849344 -3907808139 -4915849344 3422897640 -6337527936 -2605205426 2241495360 1597352232; 0 4709652288 1597352232 2241495360 -2605205426 -6337527936 3422897640 -4915849344 -3907808139 -4915849344 3422897640 -6337527936 -2605205426 2241495360 1597352232 4709652288; 4709652288 1597352232 2241495360 -2605205426 -6337527936 3422897640 -4915849344 -3907808139 -4915849344 3422897640 -6337527936 -2605205426 2241495360 1597352232 4709652288 0; 1597352232 2241495360 -2605205426 -6337527936 3422897640 -4915849344 -3907808139 -4915849344 3422897640 -6337527936 -2605205426 2241495360 1597352232 4709652288 0 -4709652288; 2241495360 -2605205426 -6337527936 3422897640 -4915849344 -3907808139 -4915849344 3422897640 -6337527936 -2605205426 2241495360 1597352232 4709652288 0 -4709652288 -1597352232; -2605205426 -6337527936 3422897640 -4915849344 -3907808139 -4915849344 3422897640 -6337527936 -2605205426 2241495360 1597352232 4709652288 0 -4709652288 -1597352232 -2241495360; -6337527936 3422897640 -4915849344 -3907808139 -4915849344 3422897640 -6337527936 -2605205426 2241495360 1597352232 4709652288 0 -4709652288 -1597352232 -2241495360 2605205426; 3422897640 -4915849344 -3907808139 -4915849344 3422897640 -6337527936 -2605205426 2241495360 1597352232 4709652288 0 -4709652288 -1597352232 -2241495360 2605205426 6337527936; -4915849344 -3907808139 -4915849344 3422897640 -6337527936 -2605205426 2241495360 1597352232 4709652288 0 -4709652288 -1597352232 -2241495360 2605205426 6337527936 -3422897640; -3907808139 -4915849344 3422897640 -6337527936 -2605205426 2241495360 1597352232 4709652288 0 -4709652288 -1597352232 -2241495360 2605205426 6337527936 -3422897640 4915849344; -4915849344 3422897640 -6337527936 -2605205426 2241495360 1597352232 4709652288 0 -4709652288 -1597352232 -2241495360 2605205426 6337527936 -3422897640 4915849344 3907808139; 3422897640 -6337527936 -2605205426 2241495360 1597352232 4709652288 0 -4709652288 -1597352232 -2241495360 2605205426 6337527936 -3422897640 4915849344 3907808139 4915849344; -6337527936 -2605205426 2241495360 1597352232 4709652288 0 -4709652288 -1597352232 -2241495360 2605205426 6337527936 -3422897640 4915849344 3907808139 4915849344 -3422897640;;; -2241495360 -1597352232 -4709652288 0 4709652288 1597352232 2241495360 -2605205426 -6337527936 3422897640 -4915849344 -3907808139 -4915849344 3422897640 -6337527936 -2605205426; -1597352232 -4709652288 0 4709652288 1597352232 2241495360 -2605205426 -6337527936 3422897640 -4915849344 -3907808139 -4915849344 3422897640 -6337527936 -2605205426 2241495360; -4709652288 0 4709652288 1597352232 2241495360 -2605205426 -6337527936 3422897640 -4915849344 -3907808139 -4915849344 3422897640 -6337527936 -2605205426 2241495360 1597352232; 0 4709652288 1597352232 2241495360 -2605205426 -6337527936 3422897640 -4915849344 -3907808139 -4915849344 3422897640 -6337527936 -2605205426 2241495360 1597352232 4709652288; 4709652288 1597352232 2241495360 -2605205426 -6337527936 3422897640 -4915849344 -3907808139 -4915849344 3422897640 -6337527936 -2605205426 2241495360 1597352232 4709652288 0; 1597352232 2241495360 -2605205426 -6337527936 3422897640 -4915849344 -3907808139 -4915849344 3422897640 -6337527936 -2605205426 2241495360 1597352232 4709652288 0 -4709652288; 2241495360 -2605205426 -6337527936 3422897640 -4915849344 -3907808139 -4915849344 3422897640 -6337527936 -2605205426 2241495360 1597352232 4709652288 0 -4709652288 -1597352232; -2605205426 -6337527936 3422897640 -4915849344 -3907808139 -4915849344 3422897640 -6337527936 -2605205426 2241495360 1597352232 4709652288 0 -4709652288 -1597352232 -2241495360; -6337527936 3422897640 -4915849344 -3907808139 -4915849344 3422897640 -6337527936 -2605205426 2241495360 1597352232 4709652288 0 -4709652288 -1597352232 -2241495360 2605205426; 3422897640 -4915849344 -3907808139 -4915849344 3422897640 -6337527936 -2605205426 2241495360 1597352232 4709652288 0 -4709652288 -1597352232 -2241495360 2605205426 6337527936; -4915849344 -3907808139 -4915849344 3422897640 -6337527936 -2605205426 2241495360 1597352232 4709652288 0 -4709652288 -1597352232 -2241495360 2605205426 6337527936 -3422897640; -3907808139 -4915849344 3422897640 -6337527936 -2605205426 2241495360 1597352232 4709652288 0 -4709652288 -1597352232 -2241495360 2605205426 6337527936 -3422897640 4915849344; -4915849344 3422897640 -6337527936 -2605205426 2241495360 1597352232 4709652288 0 -4709652288 -1597352232 -2241495360 2605205426 6337527936 -3422897640 4915849344 3907808139; 3422897640 -6337527936 -2605205426 2241495360 1597352232 4709652288 0 -4709652288 -1597352232 -2241495360 2605205426 6337527936 -3422897640 4915849344 3907808139 4915849344; -6337527936 -2605205426 2241495360 1597352232 4709652288 0 -4709652288 -1597352232 -2241495360 2605205426 6337527936 -3422897640 4915849344 3907808139 4915849344 -3422897640; -2605205426 2241495360 1597352232 4709652288 0 -4709652288 -1597352232 -2241495360 2605205426 6337527936 -3422897640 4915849344 3907808139 4915849344 -3422897640 6337527936;;; -1597352232 -4709652288 0 4709652288 1597352232 2241495360 -2605205426 -6337527936 3422897640 -4915849344 -3907808139 -4915849344 3422897640 -6337527936 -2605205426 2241495360; -4709652288 0 4709652288 1597352232 2241495360 -2605205426 -6337527936 3422897640 -4915849344 -3907808139 -4915849344 3422897640 -6337527936 -2605205426 2241495360 1597352232; 0 4709652288 1597352232 2241495360 -2605205426 -6337527936 3422897640 -4915849344 -3907808139 -4915849344 3422897640 -6337527936 -2605205426 2241495360 1597352232 4709652288; 4709652288 1597352232 2241495360 -2605205426 -6337527936 3422897640 -4915849344 -3907808139 -4915849344 3422897640 -6337527936 -2605205426 2241495360 1597352232 4709652288 0; 1597352232 2241495360 -2605205426 -6337527936 3422897640 -4915849344 -3907808139 -4915849344 3422897640 -6337527936 -2605205426 2241495360 1597352232 4709652288 0 -4709652288; 2241495360 -2605205426 -6337527936 3422897640 -4915849344 -3907808139 -4915849344 3422897640 -6337527936 -2605205426 2241495360 1597352232 4709652288 0 -4709652288 -1597352232; -2605205426 -6337527936 3422897640 -4915849344 -3907808139 -4915849344 3422897640 -6337527936 -2605205426 2241495360 1597352232 4709652288 0 -4709652288 -1597352232 -2241495360; -6337527936 3422897640 -4915849344 -3907808139 -4915849344 3422897640 -6337527936 -2605205426 2241495360 1597352232 4709652288 0 -4709652288 -1597352232 -2241495360 2605205426; 3422897640 -4915849344 -3907808139 -4915849344 3422897640 -6337527936 -2605205426 2241495360 1597352232 4709652288 0 -4709652288 -1597352232 -2241495360 2605205426 6337527936; -4915849344 -3907808139 -4915849344 3422897640 -6337527936 -2605205426 2241495360 1597352232 4709652288 0 -4709652288 -1597352232 -2241495360 2605205426 6337527936 -3422897640; -3907808139 -4915849344 3422897640 -6337527936 -2605205426 2241495360 1597352232 4709652288 0 -4709652288 -1597352232 -2241495360 2605205426 6337527936 -3422897640 4915849344; -4915849344 3422897640 -6337527936 -2605205426 2241495360 1597352232 4709652288 0 -4709652288 -1597352232 -2241495360 2605205426 6337527936 -3422897640 4915849344 3907808139; 3422897640 -6337527936 -2605205426 2241495360 1597352232 4709652288 0 -4709652288 -1597352232 -2241495360 2605205426 6337527936 -3422897640 4915849344 3907808139 4915849344; -6337527936 -2605205426 2241495360 1597352232 4709652288 0 -4709652288 -1597352232 -2241495360 2605205426 6337527936 -3422897640 4915849344 3907808139 4915849344 -3422897640; -2605205426 2241495360 1597352232 4709652288 0 -4709652288 -1597352232 -2241495360 2605205426 6337527936 -3422897640 4915849344 3907808139 4915849344 -3422897640 6337527936; 2241495360 1597352232 4709652288 0 -4709652288 -1597352232 -2241495360 2605205426 6337527936 -3422897640 4915849344 3907808139 4915849344 -3422897640 6337527936 2605205426;;; -4709652288 0 4709652288 1597352232 2241495360 -2605205426 -6337527936 3422897640 -4915849344 -3907808139 -4915849344 3422897640 -6337527936 -2605205426 2241495360 1597352232; 0 4709652288 1597352232 2241495360 -2605205426 -6337527936 3422897640 -4915849344 -3907808139 -4915849344 3422897640 -6337527936 -2605205426 2241495360 1597352232 4709652288; 4709652288 1597352232 2241495360 -2605205426 -6337527936 3422897640 -4915849344 -3907808139 -4915849344 3422897640 -6337527936 -2605205426 2241495360 1597352232 4709652288 0; 1597352232 2241495360 -2605205426 -6337527936 3422897640 -4915849344 -3907808139 -4915849344 3422897640 -6337527936 -2605205426 2241495360 1597352232 4709652288 0 -4709652288; 2241495360 -2605205426 -6337527936 3422897640 -4915849344 -3907808139 -4915849344 3422897640 -6337527936 -2605205426 2241495360 1597352232 4709652288 0 -4709652288 -1597352232; -2605205426 -6337527936 3422897640 -4915849344 -3907808139 -4915849344 3422897640 -6337527936 -2605205426 2241495360 1597352232 4709652288 0 -4709652288 -1597352232 -2241495360; -6337527936 3422897640 -4915849344 -3907808139 -4915849344 3422897640 -6337527936 -2605205426 2241495360 1597352232 4709652288 0 -4709652288 -1597352232 -2241495360 2605205426; 3422897640 -4915849344 -3907808139 -4915849344 3422897640 -6337527936 -2605205426 2241495360 1597352232 4709652288 0 -4709652288 -1597352232 -2241495360 2605205426 6337527936; -4915849344 -3907808139 -4915849344 3422897640 -6337527936 -2605205426 2241495360 1597352232 4709652288 0 -4709652288 -1597352232 -2241495360 2605205426 6337527936 -3422897640; -3907808139 -4915849344 3422897640 -6337527936 -2605205426 2241495360 1597352232 4709652288 0 -4709652288 -1597352232 -2241495360 2605205426 6337527936 -3422897640 4915849344; -4915849344 3422897640 -6337527936 -2605205426 2241495360 1597352232 4709652288 0 -4709652288 -1597352232 -2241495360 2605205426 6337527936 -3422897640 4915849344 3907808139; 3422897640 -6337527936 -2605205426 2241495360 1597352232 4709652288 0 -4709652288 -1597352232 -2241495360 2605205426 6337527936 -3422897640 4915849344 3907808139 4915849344; -6337527936 -2605205426 2241495360 1597352232 4709652288 0 -4709652288 -1597352232 -2241495360 2605205426 6337527936 -3422897640 4915849344 3907808139 4915849344 -3422897640; -2605205426 2241495360 1597352232 4709652288 0 -4709652288 -1597352232 -2241495360 2605205426 6337527936 -3422897640 4915849344 3907808139 4915849344 -3422897640 6337527936; 2241495360 1597352232 4709652288 0 -4709652288 -1597352232 -2241495360 2605205426 6337527936 -3422897640 4915849344 3907808139 4915849344 -3422897640 6337527936 2605205426; 1597352232 4709652288 0 -4709652288 -1597352232 -2241495360 2605205426 6337527936 -3422897640 4915849344 3907808139 4915849344 -3422897640 6337527936 2605205426 -2241495360;;; 0 4709652288 1597352232 2241495360 -2605205426 -6337527936 3422897640 -4915849344 -3907808139 -4915849344 3422897640 -6337527936 -2605205426 2241495360 1597352232 4709652288; 4709652288 1597352232 2241495360 -2605205426 -6337527936 3422897640 -4915849344 -3907808139 -4915849344 3422897640 -6337527936 -2605205426 2241495360 1597352232 4709652288 0; 1597352232 2241495360 -2605205426 -6337527936 3422897640 -4915849344 -3907808139 -4915849344 3422897640 -6337527936 -2605205426 2241495360 1597352232 4709652288 0 -4709652288; 2241495360 -2605205426 -6337527936 3422897640 -4915849344 -3907808139 -4915849344 3422897640 -6337527936 -2605205426 2241495360 1597352232 4709652288 0 -4709652288 -1597352232; -2605205426 -6337527936 3422897640 -4915849344 -3907808139 -4915849344 3422897640 -6337527936 -2605205426 2241495360 1597352232 4709652288 0 -4709652288 -1597352232 -2241495360; -6337527936 3422897640 -4915849344 -3907808139 -4915849344 3422897640 -6337527936 -2605205426 2241495360 1597352232 4709652288 0 -4709652288 -1597352232 -2241495360 2605205426; 3422897640 -4915849344 -3907808139 -4915849344 3422897640 -6337527936 -2605205426 2241495360 1597352232 4709652288 0 -4709652288 -1597352232 -2241495360 2605205426 6337527936; -4915849344 -3907808139 -4915849344 3422897640 -6337527936 -2605205426 2241495360 1597352232 4709652288 0 -4709652288 -1597352232 -2241495360 2605205426 6337527936 -3422897640; -3907808139 -4915849344 3422897640 -6337527936 -2605205426 2241495360 1597352232 4709652288 0 -4709652288 -1597352232 -2241495360 2605205426 6337527936 -3422897640 4915849344; -4915849344 3422897640 -6337527936 -2605205426 2241495360 1597352232 4709652288 0 -4709652288 -1597352232 -2241495360 2605205426 6337527936 -3422897640 4915849344 3907808139; 3422897640 -6337527936 -2605205426 2241495360 1597352232 4709652288 0 -4709652288 -1597352232 -2241495360 2605205426 6337527936 -3422897640 4915849344 3907808139 4915849344; -6337527936 -2605205426 2241495360 1597352232 4709652288 0 -4709652288 -1597352232 -2241495360 2605205426 6337527936 -3422897640 4915849344 3907808139 4915849344 -3422897640; -2605205426 2241495360 1597352232 4709652288 0 -4709652288 -1597352232 -2241495360 2605205426 6337527936 -3422897640 4915849344 3907808139 4915849344 -3422897640 6337527936; 2241495360 1597352232 4709652288 0 -4709652288 -1597352232 -2241495360 2605205426 6337527936 -3422897640 4915849344 3907808139 4915849344 -3422897640 6337527936 2605205426; 1597352232 4709652288 0 -4709652288 -1597352232 -2241495360 2605205426 6337527936 -3422897640 4915849344 3907808139 4915849344 -3422897640 6337527936 2605205426 -2241495360; 4709652288 0 -4709652288 -1597352232 -2241495360 2605205426 6337527936 -3422897640 4915849344 3907808139 4915849344 -3422897640 6337527936 2605205426 -2241495360 -1597352232;;; 4709652288 1597352232 2241495360 -2605205426 -6337527936 3422897640 -4915849344 -3907808139 -4915849344 3422897640 -6337527936 -2605205426 2241495360 1597352232 4709652288 0; 1597352232 2241495360 -2605205426 -6337527936 3422897640 -4915849344 -3907808139 -4915849344 3422897640 -6337527936 -2605205426 2241495360 1597352232 4709652288 0 -4709652288; 2241495360 -2605205426 -6337527936 3422897640 -4915849344 -3907808139 -4915849344 3422897640 -6337527936 -2605205426 2241495360 1597352232 4709652288 0 -4709652288 -1597352232; -2605205426 -6337527936 3422897640 -4915849344 -3907808139 -4915849344 3422897640 -6337527936 -2605205426 2241495360 1597352232 4709652288 0 -4709652288 -1597352232 -2241495360; -6337527936 3422897640 -4915849344 -3907808139 -4915849344 3422897640 -6337527936 -2605205426 2241495360 1597352232 4709652288 0 -4709652288 -1597352232 -2241495360 2605205426; 3422897640 -4915849344 -3907808139 -4915849344 3422897640 -6337527936 -2605205426 2241495360 1597352232 4709652288 0 -4709652288 -1597352232 -2241495360 2605205426 6337527936; -4915849344 -3907808139 -4915849344 3422897640 -6337527936 -2605205426 2241495360 1597352232 4709652288 0 -4709652288 -1597352232 -2241495360 2605205426 6337527936 -3422897640; -3907808139 -4915849344 3422897640 -6337527936 -2605205426 2241495360 1597352232 4709652288 0 -4709652288 -1597352232 -2241495360 2605205426 6337527936 -3422897640 4915849344; -4915849344 3422897640 -6337527936 -2605205426 2241495360 1597352232 4709652288 0 -4709652288 -1597352232 -2241495360 2605205426 6337527936 -3422897640 4915849344 3907808139; 3422897640 -6337527936 -2605205426 2241495360 1597352232 4709652288 0 -4709652288 -1597352232 -2241495360 2605205426 6337527936 -3422897640 4915849344 3907808139 4915849344; -6337527936 -2605205426 2241495360 1597352232 4709652288 0 -4709652288 -1597352232 -2241495360 2605205426 6337527936 -3422897640 4915849344 3907808139 4915849344 -3422897640; -2605205426 2241495360 1597352232 4709652288 0 -4709652288 -1597352232 -2241495360 2605205426 6337527936 -3422897640 4915849344 3907808139 4915849344 -3422897640 6337527936; 2241495360 1597352232 4709652288 0 -4709652288 -1597352232 -2241495360 2605205426 6337527936 -3422897640 4915849344 3907808139 4915849344 -3422897640 6337527936 2605205426; 1597352232 4709652288 0 -4709652288 -1597352232 -2241495360 2605205426 6337527936 -3422897640 4915849344 3907808139 4915849344 -3422897640 6337527936 2605205426 -2241495360; 4709652288 0 -4709652288 -1597352232 -2241495360 2605205426 6337527936 -3422897640 4915849344 3907808139 4915849344 -3422897640 6337527936 2605205426 -2241495360 -1597352232; 0 -4709652288 -1597352232 -2241495360 2605205426 6337527936 -3422897640 4915849344 3907808139 4915849344 -3422897640 6337527936 2605205426 -2241495360 -1597352232 -4709652288;;; 1597352232 2241495360 -2605205426 -6337527936 3422897640 -4915849344 -3907808139 -4915849344 3422897640 -6337527936 -2605205426 2241495360 1597352232 4709652288 0 -4709652288; 2241495360 -2605205426 -6337527936 3422897640 -4915849344 -3907808139 -4915849344 3422897640 -6337527936 -2605205426 2241495360 1597352232 4709652288 0 -4709652288 -1597352232; -2605205426 -6337527936 3422897640 -4915849344 -3907808139 -4915849344 3422897640 -6337527936 -2605205426 2241495360 1597352232 4709652288 0 -4709652288 -1597352232 -2241495360; -6337527936 3422897640 -4915849344 -3907808139 -4915849344 3422897640 -6337527936 -2605205426 2241495360 1597352232 4709652288 0 -4709652288 -1597352232 -2241495360 2605205426; 3422897640 -4915849344 -3907808139 -4915849344 3422897640 -6337527936 -2605205426 2241495360 1597352232 4709652288 0 -4709652288 -1597352232 -2241495360 2605205426 6337527936; -4915849344 -3907808139 -4915849344 3422897640 -6337527936 -2605205426 2241495360 1597352232 4709652288 0 -4709652288 -1597352232 -2241495360 2605205426 6337527936 -3422897640; -3907808139 -4915849344 3422897640 -6337527936 -2605205426 2241495360 1597352232 4709652288 0 -4709652288 -1597352232 -2241495360 2605205426 6337527936 -3422897640 4915849344; -4915849344 3422897640 -6337527936 -2605205426 2241495360 1597352232 4709652288 0 -4709652288 -1597352232 -2241495360 2605205426 6337527936 -3422897640 4915849344 3907808139; 3422897640 -6337527936 -2605205426 2241495360 1597352232 4709652288 0 -4709652288 -1597352232 -2241495360 2605205426 6337527936 -3422897640 4915849344 3907808139 4915849344; -6337527936 -2605205426 2241495360 1597352232 4709652288 0 -4709652288 -1597352232 -2241495360 2605205426 6337527936 -3422897640 4915849344 3907808139 4915849344 -3422897640; -2605205426 2241495360 1597352232 4709652288 0 -4709652288 -1597352232 -2241495360 2605205426 6337527936 -3422897640 4915849344 3907808139 4915849344 -3422897640 6337527936; 2241495360 1597352232 4709652288 0 -4709652288 -1597352232 -2241495360 2605205426 6337527936 -3422897640 4915849344 3907808139 4915849344 -3422897640 6337527936 2605205426; 1597352232 4709652288 0 -4709652288 -1597352232 -2241495360 2605205426 6337527936 -3422897640 4915849344 3907808139 4915849344 -3422897640 6337527936 2605205426 -2241495360; 4709652288 0 -4709652288 -1597352232 -2241495360 2605205426 6337527936 -3422897640 4915849344 3907808139 4915849344 -3422897640 6337527936 2605205426 -2241495360 -1597352232; 0 -4709652288 -1597352232 -2241495360 2605205426 6337527936 -3422897640 4915849344 3907808139 4915849344 -3422897640 6337527936 2605205426 -2241495360 -1597352232 -4709652288; -4709652288 -1597352232 -2241495360 2605205426 6337527936 -3422897640 4915849344 3907808139 4915849344 -3422897640 6337527936 2605205426 -2241495360 -1597352232 -4709652288 0;;; 2241495360 -2605205426 -6337527936 3422897640 -4915849344 -3907808139 -4915849344 3422897640 -6337527936 -2605205426 2241495360 1597352232 4709652288 0 -4709652288 -1597352232; -2605205426 -6337527936 3422897640 -4915849344 -3907808139 -4915849344 3422897640 -6337527936 -2605205426 2241495360 1597352232 4709652288 0 -4709652288 -1597352232 -2241495360; -6337527936 3422897640 -4915849344 -3907808139 -4915849344 3422897640 -6337527936 -2605205426 2241495360 1597352232 4709652288 0 -4709652288 -1597352232 -2241495360 2605205426; 3422897640 -4915849344 -3907808139 -4915849344 3422897640 -6337527936 -2605205426 2241495360 1597352232 4709652288 0 -4709652288 -1597352232 -2241495360 2605205426 6337527936; -4915849344 -3907808139 -4915849344 3422897640 -6337527936 -2605205426 2241495360 1597352232 4709652288 0 -4709652288 -1597352232 -2241495360 2605205426 6337527936 -3422897640; -3907808139 -4915849344 3422897640 -6337527936 -2605205426 2241495360 1597352232 4709652288 0 -4709652288 -1597352232 -2241495360 2605205426 6337527936 -3422897640 4915849344; -4915849344 3422897640 -6337527936 -2605205426 2241495360 1597352232 4709652288 0 -4709652288 -1597352232 -2241495360 2605205426 6337527936 -3422897640 4915849344 3907808139; 3422897640 -6337527936 -2605205426 2241495360 1597352232 4709652288 0 -4709652288 -1597352232 -2241495360 2605205426 6337527936 -3422897640 4915849344 3907808139 4915849344; -6337527936 -2605205426 2241495360 1597352232 4709652288 0 -4709652288 -1597352232 -2241495360 2605205426 6337527936 -3422897640 4915849344 3907808139 4915849344 -3422897640; -2605205426 2241495360 1597352232 4709652288 0 -4709652288 -1597352232 -2241495360 2605205426 6337527936 -3422897640 4915849344 3907808139 4915849344 -3422897640 6337527936; 2241495360 1597352232 4709652288 0 -4709652288 -1597352232 -2241495360 2605205426 6337527936 -3422897640 4915849344 3907808139 4915849344 -3422897640 6337527936 2605205426; 1597352232 4709652288 0 -4709652288 -1597352232 -2241495360 2605205426 6337527936 -3422897640 4915849344 3907808139 4915849344 -3422897640 6337527936 2605205426 -2241495360; 4709652288 0 -4709652288 -1597352232 -2241495360 2605205426 6337527936 -3422897640 4915849344 3907808139 4915849344 -3422897640 6337527936 2605205426 -2241495360 -1597352232; 0 -4709652288 -1597352232 -2241495360 2605205426 6337527936 -3422897640 4915849344 3907808139 4915849344 -3422897640 6337527936 2605205426 -2241495360 -1597352232 -4709652288; -4709652288 -1597352232 -2241495360 2605205426 6337527936 -3422897640 4915849344 3907808139 4915849344 -3422897640 6337527936 2605205426 -2241495360 -1597352232 -4709652288 0; -1597352232 -2241495360 2605205426 6337527936 -3422897640 4915849344 3907808139 4915849344 -3422897640 6337527936 2605205426 -2241495360 -1597352232 -4709652288 0 4709652288;;; -2605205426 -6337527936 3422897640 -4915849344 -3907808139 -4915849344 3422897640 -6337527936 -2605205426 2241495360 1597352232 4709652288 0 -4709652288 -1597352232 -2241495360; -6337527936 3422897640 -4915849344 -3907808139 -4915849344 3422897640 -6337527936 -2605205426 2241495360 1597352232 4709652288 0 -4709652288 -1597352232 -2241495360 2605205426; 3422897640 -4915849344 -3907808139 -4915849344 3422897640 -6337527936 -2605205426 2241495360 1597352232 4709652288 0 -4709652288 -1597352232 -2241495360 2605205426 6337527936; -4915849344 -3907808139 -4915849344 3422897640 -6337527936 -2605205426 2241495360 1597352232 4709652288 0 -4709652288 -1597352232 -2241495360 2605205426 6337527936 -3422897640; -3907808139 -4915849344 3422897640 -6337527936 -2605205426 2241495360 1597352232 4709652288 0 -4709652288 -1597352232 -2241495360 2605205426 6337527936 -3422897640 4915849344; -4915849344 3422897640 -6337527936 -2605205426 2241495360 1597352232 4709652288 0 -4709652288 -1597352232 -2241495360 2605205426 6337527936 -3422897640 4915849344 3907808139; 3422897640 -6337527936 -2605205426 2241495360 1597352232 4709652288 0 -4709652288 -1597352232 -2241495360 2605205426 6337527936 -3422897640 4915849344 3907808139 4915849344; -6337527936 -2605205426 2241495360 1597352232 4709652288 0 -4709652288 -1597352232 -2241495360 2605205426 6337527936 -3422897640 4915849344 3907808139 4915849344 -3422897640; -2605205426 2241495360 1597352232 4709652288 0 -4709652288 -1597352232 -2241495360 2605205426 6337527936 -3422897640 4915849344 3907808139 4915849344 -3422897640 6337527936; 2241495360 1597352232 4709652288 0 -4709652288 -1597352232 -2241495360 2605205426 6337527936 -3422897640 4915849344 3907808139 4915849344 -3422897640 6337527936 2605205426; 1597352232 4709652288 0 -4709652288 -1597352232 -2241495360 2605205426 6337527936 -3422897640 4915849344 3907808139 4915849344 -3422897640 6337527936 2605205426 -2241495360; 4709652288 0 -4709652288 -1597352232 -2241495360 2605205426 6337527936 -3422897640 4915849344 3907808139 4915849344 -3422897640 6337527936 2605205426 -2241495360 -1597352232; 0 -4709652288 -1597352232 -2241495360 2605205426 6337527936 -3422897640 4915849344 3907808139 4915849344 -3422897640 6337527936 2605205426 -2241495360 -1597352232 -4709652288; -4709652288 -1597352232 -2241495360 2605205426 6337527936 -3422897640 4915849344 3907808139 4915849344 -3422897640 6337527936 2605205426 -2241495360 -1597352232 -4709652288 0; -1597352232 -2241495360 2605205426 6337527936 -3422897640 4915849344 3907808139 4915849344 -3422897640 6337527936 2605205426 -2241495360 -1597352232 -4709652288 0 4709652288; -2241495360 2605205426 6337527936 -3422897640 4915849344 3907808139 4915849344 -3422897640 6337527936 2605205426 -2241495360 -1597352232 -4709652288 0 4709652288 1597352232;;; -6337527936 3422897640 -4915849344 -3907808139 -4915849344 3422897640 -6337527936 -2605205426 2241495360 1597352232 4709652288 0 -4709652288 -1597352232 -2241495360 2605205426; 3422897640 -4915849344 -3907808139 -4915849344 3422897640 -6337527936 -2605205426 2241495360 1597352232 4709652288 0 -4709652288 -1597352232 -2241495360 2605205426 6337527936; -4915849344 -3907808139 -4915849344 3422897640 -6337527936 -2605205426 2241495360 1597352232 4709652288 0 -4709652288 -1597352232 -2241495360 2605205426 6337527936 -3422897640; -3907808139 -4915849344 3422897640 -6337527936 -2605205426 2241495360 1597352232 4709652288 0 -4709652288 -1597352232 -2241495360 2605205426 6337527936 -3422897640 4915849344; -4915849344 3422897640 -6337527936 -2605205426 2241495360 1597352232 4709652288 0 -4709652288 -1597352232 -2241495360 2605205426 6337527936 -3422897640 4915849344 3907808139; 3422897640 -6337527936 -2605205426 2241495360 1597352232 4709652288 0 -4709652288 -1597352232 -2241495360 2605205426 6337527936 -3422897640 4915849344 3907808139 4915849344; -6337527936 -2605205426 2241495360 1597352232 4709652288 0 -4709652288 -1597352232 -2241495360 2605205426 6337527936 -3422897640 4915849344 3907808139 4915849344 -3422897640; -2605205426 2241495360 1597352232 4709652288 0 -4709652288 -1597352232 -2241495360 2605205426 6337527936 -3422897640 4915849344 3907808139 4915849344 -3422897640 6337527936; 2241495360 1597352232 4709652288 0 -4709652288 -1597352232 -2241495360 2605205426 6337527936 -3422897640 4915849344 3907808139 4915849344 -3422897640 6337527936 2605205426; 1597352232 4709652288 0 -4709652288 -1597352232 -2241495360 2605205426 6337527936 -3422897640 4915849344 3907808139 4915849344 -3422897640 6337527936 2605205426 -2241495360; 4709652288 0 -4709652288 -1597352232 -2241495360 2605205426 6337527936 -3422897640 4915849344 3907808139 4915849344 -3422897640 6337527936 2605205426 -2241495360 -1597352232; 0 -4709652288 -1597352232 -2241495360 2605205426 6337527936 -3422897640 4915849344 3907808139 4915849344 -3422897640 6337527936 2605205426 -2241495360 -1597352232 -4709652288; -4709652288 -1597352232 -2241495360 2605205426 6337527936 -3422897640 4915849344 3907808139 4915849344 -3422897640 6337527936 2605205426 -2241495360 -1597352232 -4709652288 0; -1597352232 -2241495360 2605205426 6337527936 -3422897640 4915849344 3907808139 4915849344 -3422897640 6337527936 2605205426 -2241495360 -1597352232 -4709652288 0 4709652288; -2241495360 2605205426 6337527936 -3422897640 4915849344 3907808139 4915849344 -3422897640 6337527936 2605205426 -2241495360 -1597352232 -4709652288 0 4709652288 1597352232; 2605205426 6337527936 -3422897640 4915849344 3907808139 4915849344 -3422897640 6337527936 2605205426 -2241495360 -1597352232 -4709652288 0 4709652288 1597352232 2241495360;;; 3422897640 -4915849344 -3907808139 -4915849344 3422897640 -6337527936 -2605205426 2241495360 1597352232 4709652288 0 -4709652288 -1597352232 -2241495360 2605205426 6337527936; -4915849344 -3907808139 -4915849344 3422897640 -6337527936 -2605205426 2241495360 1597352232 4709652288 0 -4709652288 -1597352232 -2241495360 2605205426 6337527936 -3422897640; -3907808139 -4915849344 3422897640 -6337527936 -2605205426 2241495360 1597352232 4709652288 0 -4709652288 -1597352232 -2241495360 2605205426 6337527936 -3422897640 4915849344; -4915849344 3422897640 -6337527936 -2605205426 2241495360 1597352232 4709652288 0 -4709652288 -1597352232 -2241495360 2605205426 6337527936 -3422897640 4915849344 3907808139; 3422897640 -6337527936 -2605205426 2241495360 1597352232 4709652288 0 -4709652288 -1597352232 -2241495360 2605205426 6337527936 -3422897640 4915849344 3907808139 4915849344; -6337527936 -2605205426 2241495360 1597352232 4709652288 0 -4709652288 -1597352232 -2241495360 2605205426 6337527936 -3422897640 4915849344 3907808139 4915849344 -3422897640; -2605205426 2241495360 1597352232 4709652288 0 -4709652288 -1597352232 -2241495360 2605205426 6337527936 -3422897640 4915849344 3907808139 4915849344 -3422897640 6337527936; 2241495360 1597352232 4709652288 0 -4709652288 -1597352232 -2241495360 2605205426 6337527936 -3422897640 4915849344 3907808139 4915849344 -3422897640 6337527936 2605205426; 1597352232 4709652288 0 -4709652288 -1597352232 -2241495360 2605205426 6337527936 -3422897640 4915849344 3907808139 4915849344 -3422897640 6337527936 2605205426 -2241495360; 4709652288 0 -4709652288 -1597352232 -2241495360 2605205426 6337527936 -3422897640 4915849344 3907808139 4915849344 -3422897640 6337527936 2605205426 -2241495360 -1597352232; 0 -4709652288 -1597352232 -2241495360 2605205426 6337527936 -3422897640 4915849344 3907808139 4915849344 -3422897640 6337527936 2605205426 -2241495360 -1597352232 -4709652288; -4709652288 -1597352232 -2241495360 2605205426 6337527936 -3422897640 4915849344 3907808139 4915849344 -3422897640 6337527936 2605205426 -2241495360 -1597352232 -4709652288 0; -1597352232 -2241495360 2605205426 6337527936 -3422897640 4915849344 3907808139 4915849344 -3422897640 6337527936 2605205426 -2241495360 -1597352232 -4709652288 0 4709652288; -2241495360 2605205426 6337527936 -3422897640 4915849344 3907808139 4915849344 -3422897640 6337527936 2605205426 -2241495360 -1597352232 -4709652288 0 4709652288 1597352232; 2605205426 6337527936 -3422897640 4915849344 3907808139 4915849344 -3422897640 6337527936 2605205426 -2241495360 -1597352232 -4709652288 0 4709652288 1597352232 2241495360; 6337527936 -3422897640 4915849344 3907808139 4915849344 -3422897640 6337527936 2605205426 -2241495360 -1597352232 -4709652288 0 4709652288 1597352232 2241495360 -2605205426;;; -4915849344 -3907808139 -4915849344 3422897640 -6337527936 -2605205426 2241495360 1597352232 4709652288 0 -4709652288 -1597352232 -2241495360 2605205426 6337527936 -3422897640; -3907808139 -4915849344 3422897640 -6337527936 -2605205426 2241495360 1597352232 4709652288 0 -4709652288 -1597352232 -2241495360 2605205426 6337527936 -3422897640 4915849344; -4915849344 3422897640 -6337527936 -2605205426 2241495360 1597352232 4709652288 0 -4709652288 -1597352232 -2241495360 2605205426 6337527936 -3422897640 4915849344 3907808139; 3422897640 -6337527936 -2605205426 2241495360 1597352232 4709652288 0 -4709652288 -1597352232 -2241495360 2605205426 6337527936 -3422897640 4915849344 3907808139 4915849344; -6337527936 -2605205426 2241495360 1597352232 4709652288 0 -4709652288 -1597352232 -2241495360 2605205426 6337527936 -3422897640 4915849344 3907808139 4915849344 -3422897640; -2605205426 2241495360 1597352232 4709652288 0 -4709652288 -1597352232 -2241495360 2605205426 6337527936 -3422897640 4915849344 3907808139 4915849344 -3422897640 6337527936; 2241495360 1597352232 4709652288 0 -4709652288 -1597352232 -2241495360 2605205426 6337527936 -3422897640 4915849344 3907808139 4915849344 -3422897640 6337527936 2605205426; 1597352232 4709652288 0 -4709652288 -1597352232 -2241495360 2605205426 6337527936 -3422897640 4915849344 3907808139 4915849344 -3422897640 6337527936 2605205426 -2241495360; 4709652288 0 -4709652288 -1597352232 -2241495360 2605205426 6337527936 -3422897640 4915849344 3907808139 4915849344 -3422897640 6337527936 2605205426 -2241495360 -1597352232; 0 -4709652288 -1597352232 -2241495360 2605205426 6337527936 -3422897640 4915849344 3907808139 4915849344 -3422897640 6337527936 2605205426 -2241495360 -1597352232 -4709652288; -4709652288 -1597352232 -2241495360 2605205426 6337527936 -3422897640 4915849344 3907808139 4915849344 -3422897640 6337527936 2605205426 -2241495360 -1597352232 -4709652288 0; -1597352232 -2241495360 2605205426 6337527936 -3422897640 4915849344 3907808139 4915849344 -3422897640 6337527936 2605205426 -2241495360 -1597352232 -4709652288 0 4709652288; -2241495360 2605205426 6337527936 -3422897640 4915849344 3907808139 4915849344 -3422897640 6337527936 2605205426 -2241495360 -1597352232 -4709652288 0 4709652288 1597352232; 2605205426 6337527936 -3422897640 4915849344 3907808139 4915849344 -3422897640 6337527936 2605205426 -2241495360 -1597352232 -4709652288 0 4709652288 1597352232 2241495360; 6337527936 -3422897640 4915849344 3907808139 4915849344 -3422897640 6337527936 2605205426 -2241495360 -1597352232 -4709652288 0 4709652288 1597352232 2241495360 -2605205426; -3422897640 4915849344 3907808139 4915849344 -3422897640 6337527936 2605205426 -2241495360 -1597352232 -4709652288 0 4709652288 1597352232 2241495360 -2605205426 -6337527936]
#  Local bound
L_GHZ3 = 2000797767168
#  Bloch vectors: Eq. (E14) for m = 16
#  Quantum value
ω = exp(im*big(π)/16) # exp(iπ/16)
Q_GHZ3 = 1000398883584+1258457432064ω-876261795840ω^2+1622407151616ω^3+666932589056ω^4-573822812160ω^5-408922171392ω^6-1205670985728ω^7+1205670985728ω^9+408922171392ω^10+573822812160ω^11-666932589056ω^12-1622407151616ω^13+876261795840ω^14-1258457432064ω^15
@printf("%.2e\n", real(Q_GHZ3)) # 4.07e12
@printf("%.16f\n", L_GHZ3/real(Q_GHZ3)) # 0.4915991418963524

#  Bell inequality coresponding to the upper bound on the nonlocality threshold of the tripartite W state in Table II
M_W3 = [-415144530 677467212 -951060546 -951060546 460031235 460031235 -28252416 -1102481811 -1102481811 481380522 481380522 409089282 208085151 208085151 -380146677 -380146677 -406805802; 677467212 662700438 1157311764 1157311764 181044561 181044561 652096434 1325286366 1325286366 610850328 610850328 292739670 619165044 619165044 1283977860 1283977860 -970805040; -951060546 1157311764 -951060546 -43996686 -200235080 1966203756 657624744 657624744 200234910 356513922 353379717 148567314 148567314 -353379717 -145605135 43996686 625257462; -951060546 1157311764 -43996686 -951060546 1966203756 -200235080 657624744 200234910 657624744 353379717 356513922 148567314 -353379717 148567314 43996686 -145604940 625257462; 460031235 181044561 -200235080 1966203756 621238857 -610374156 14596467 593343783 -429339246 937121931 398642334 194424573 642512454 416870802 598107522 -192812253 673791447; 460031235 181044561 1966203756 -200235080 -610374156 621238857 14596467 -429339246 593343783 398642334 937121931 194424573 416870802 642512454 -192812253 598107522 673791447; -28252416 652096434 657624744 657624744 14596467 14596467 -174681702 -604638918 -604638918 58441200 58441200 -57113130 -199658574 -199658574 192812253 192812253 84767382; -1102481811 1325286366 657624744 200234910 593343783 -429339246 -604638918 -667356618 93575838 331153425 446765457 111045156 394656903 -397152375 -598107522 -51483000 1288240458; -1102481811 1325286366 200234910 657624744 -429339246 593343783 -604638918 93575838 -667356618 446765457 331153425 111045156 -397152375 394656903 -51483000 -598107522 1288240458; 481380522 610850328 356513922 353379717 937121931 398642334 58441200 331153425 446765457 -91589097 -412816224 -146738226 -213753801 1972806 168276924 -265692168 902292972; 481380522 610850328 353379717 356513922 398642334 937121931 58441200 446765457 331153425 -412816224 -91589097 -146738226 1972806 -213753801 -265692168 168276924 902292972; 409089282 292739670 148567314 148567314 194424573 194424573 -57113130 111045156 111045156 -146738226 -146738226 -186886158 5637624 5637624 -168276924 -168276924 -48740376; 208085151 619165044 148567314 -353379717 642512454 416870802 -199658574 394656903 -397152375 -213753801 1972806 5637624 -24936552 92776398 265692168 -174323484 1351915470; 208085151 619165044 -353379717 148567314 416870802 642512454 -199658574 -397152375 394656903 1972806 -213753801 5637624 92776398 -24936552 -174323484 265692168 1351915470; -380146677 1283977860 -145605135 43996686 598107522 -192812253 192812253 -598107522 -51483000 168276924 -265692168 -168276924 265692168 -174323484 380146677 145605135 840822780; -380146677 1283977860 43996686 -145604940 -192812253 598107522 192812253 -51483000 -598107522 -265692168 168276924 -168276924 -174323484 265692168 145605135 380146677 840822780; -406805802 -970805040 625257462 625257462 673791447 673791447 84767382 1288240458 1288240458 902292972 902292972 -48740376 1351915470 1351915470 840822780 840822780 -3089885298;;; 677467212 662700438 1157311764 1157311764 181044561 181044561 652096434 1325286366 1325286366 610850328 610850328 292739670 619165044 619165044 1283977860 1283977860 -970805040; 662700438 -10085992410 662700438 662700438 433258968 433258968 -433258968 -433258968 -433258968 -149034906 -149034906 149034906 149034906 149034906 -662700438 -662700438 -7047565380; 1157311764 662700438 677467212 -1283977860 -1325286366 181044561 1325286366 652096434 -181044561 610850328 -619165044 619165044 292739670 -610850328 1283977860 -1157311764 -970805040; 1157311764 662700438 -1283977860 677467212 181044561 -1325286366 1325286366 -181044561 652096434 -619165044 610850328 619165044 -610850328 292739670 -1157311764 1283977860 -970805040; 181044561 433258968 -1325286366 181044561 -383665524 -233798874 1474972794 233798874 1474972794 -111172944 62303424 227226474 111172944 227226474 1325286366 652096434 -254923656; 181044561 433258968 181044561 -1325286366 -233798874 -383665524 1474972794 1474972794 233798874 62303424 -111172944 227226474 227226474 111172944 652096434 1325286366 -254923656; 652096434 -433258968 1325286366 1325286366 1474972794 1474972794 -383665524 -233798874 -233798874 227226474 227226474 62303424 -111172944 -111172944 181044561 181044561 254923656; 1325286366 -433258968 652096434 -181044561 233798874 1474972794 -233798874 -383665524 -1474972794 227226474 111172944 -111172944 62303424 -227226474 181044561 -1325286366 254923656; 1325286366 -433258968 -181044561 652096434 1474972794 233798874 -233798874 -1474972794 -383665524 111172944 227226474 -111172944 -227226474 62303424 -1325286366 181044561 254923656; 610850328 -149034906 610850328 -619165044 -111172944 62303424 227226474 227226474 111172944 -221664798 -105176400 1027029102 1027029102 105176400 292739670 619165044 -452101062; 610850328 -149034906 -619165044 610850328 62303424 -111172944 227226474 111172944 227226474 -105176400 -221664798 1027029102 105176400 1027029102 619165044 292739670 -452101062; 292739670 149034906 619165044 619165044 227226474 227226474 62303424 -111172944 -111172944 1027029102 1027029102 -221664798 -105176400 -105176400 610850328 610850328 452101062; 619165044 149034906 292739670 -610850328 111172944 227226474 -111172944 62303424 -227226474 1027029102 105176400 -105176400 -221664798 -1027029102 610850328 -619165044 452101062; 619165044 149034906 -610850328 292739670 227226474 111172944 -111172944 -227226474 62303424 105176400 1027029102 -105176400 -1027029102 -221664798 -619165044 610850328 452101062; 1283977860 -662700438 1283977860 -1157311764 1325286366 652096434 181044561 181044561 -1325286366 292739670 619165044 610850328 610850328 -619165044 677467212 1157311764 970805040; 1283977860 -662700438 -1157311764 1283977860 652096434 1325286366 181044561 -1325286366 181044561 619165044 292739670 610850328 -619165044 610850328 1157311764 677467212 970805040; -970805040 -7047565380 -970805040 -970805040 -254923656 -254923656 254923656 254923656 254923656 -452101062 -452101062 452101062 452101062 452101062 970805040 970805040 -14863294830;;; -951060546 1157311764 -951060546 -43996686 -200235080 1966203756 657624744 657624744 200234910 356513922 353379717 148567314 148567314 -353379717 -145605135 43996686 625257462; 1157311764 662700438 677467212 -1283977860 -1325286366 181044561 1325286366 652096434 -181044561 610850328 -619165044 619165044 292739670 -610850328 1283977860 -1157311764 -970805040; -951060546 677467212 -415144530 380146677 1102481811 460031235 -1102481811 -28252416 -460031235 481380522 -208085151 208085151 409089282 -481380522 -380146677 951060546 -406805802; -43996686 -1283977860 380146677 380146677 -598107522 -598107522 51483000 -192812253 -192812253 265692168 265692168 174323484 168276924 168276924 -145605135 -145605135 -840822780; -200235080 -1325286366 1102481811 -598107522 -667356618 -593343783 -93575838 604638918 -429339246 -446765457 394656903 397152375 -111045156 331153425 51483000 657624744 -1288240458; 1966203756 181044561 460031235 -598107522 -593343783 621238857 -429339246 14596467 610374156 398642334 -642512454 416870802 194424573 -937121931 -192812253 200234910 673791447; 657624744 1325286366 -1102481811 51483000 -93575838 -429339246 -667356618 -604638918 -593343783 331153425 397152375 394656903 111045156 -446765457 -598107522 -200234910 1288240458; 657624744 652096434 -28252416 -192812253 604638918 14596467 -604638918 -174681702 -14596467 58441200 199658574 -199658574 -57113130 -58441200 192812253 -657624744 84767382; 200234910 -181044561 -460031235 -192812253 -429339246 610374156 -593343783 -14596467 621238857 -937121931 416870802 -642512454 -194424573 398642334 -598107522 1966203756 -673791447; 356513922 610850328 481380522 265692168 -446765457 398642334 331153425 58441200 -937121931 -91589097 -1972806 -213753801 -146738226 412816224 168276924 -353379717 902292972; 353379717 -619165044 -208085151 265692168 394656903 -642512454 397152375 199658574 416870802 -1972806 -24936552 -92776398 -5637624 -213753801 174323484 148567314 -1351915470; 148567314 619165044 208085151 174323484 397152375 416870802 394656903 -199658574 -642512454 -213753801 -92776398 -24936552 5637624 -1972806 265692168 353379717 1351915470; 148567314 292739670 409089282 168276924 -111045156 194424573 111045156 -57113130 -194424573 -146738226 -5637624 5637624 -186886158 146738226 -168276924 -148567314 -48740376; -353379717 -610850328 -481380522 168276924 331153425 -937121931 -446765457 -58441200 398642334 412816224 -213753801 -1972806 146738226 -91589097 265692168 356513922 -902292972; -145605135 1283977860 -380146677 -145605135 51483000 -192812253 -598107522 192812253 -598107522 168276924 174323484 265692168 -168276924 265692168 380146677 -43996686 840822780; 43996686 -1157311764 951060546 -145605135 657624744 200234910 -200234910 -657624744 1966203756 -353379717 148567314 353379717 -148567314 356513922 -43996686 -951060546 -625257462; 625257462 -970805040 -406805802 -840822780 -1288240458 673791447 1288240458 84767382 -673791447 902292972 -1351915470 1351915470 -48740376 -902292972 840822780 -625257462 -3089885298;;; -951060546 1157311764 -43996686 -951060546 1966203756 -200235080 657624744 200234910 657624744 353379717 356513922 148567314 -353379717 148567314 43996686 -145604940 625257462; 1157311764 662700438 -1283977860 677467212 181044561 -1325286366 1325286366 -181044561 652096434 -619165044 610850328 619165044 -610850328 292739670 -1157311764 1283977860 -970805040; -43996686 -1283977860 380146677 380146677 -598107522 -598107522 51483000 -192812253 -192812253 265692168 265692168 174323484 168276924 168276924 -145605135 -145605135 -840822780; -951060546 677467212 380146677 -415144530 460031235 1102481811 -1102481811 -460031235 -28252416 -208085151 481380522 208085151 -481380522 409089282 951060546 -380146677 -406805802; 1966203756 181044561 -598107522 460031235 621238857 -593343783 -429339246 610374156 14596467 -642512454 398642334 416870802 -937121931 194424573 200234910 -192812253 673791447; -200235080 -1325286366 -598107522 1102481811 -593343783 -667356618 -93575838 -429339246 604638918 394656903 -446765457 397152375 331153425 -111045156 657624744 51483000 -1288240458; 657624744 1325286366 51483000 -1102481811 -429339246 -93575838 -667356618 -593343783 -604638918 397152375 331153425 394656903 -446765457 111045156 -200234910 -598107522 1288240458; 200234910 -181044561 -192812253 -460031235 610374156 -429339246 -593343783 621238857 -14596467 416870802 -937121931 -642512454 398642334 -194424573 1966203756 -598107522 -673791447; 657624744 652096434 -192812253 -28252416 14596467 604638918 -604638918 -14596467 -174681702 199658574 58441200 -199658574 -58441200 -57113130 -657624744 192812253 84767382; 353379717 -619165044 265692168 -208085151 -642512454 394656903 397152375 416870802 199658574 -24936552 -1972806 -92776398 -213753801 -5637624 148567314 174323484 -1351915470; 356513922 610850328 265692168 481380522 398642334 -446765457 331153425 -937121931 58441200 -1972806 -91589097 -213753801 412816224 -146738226 -353379717 168276924 902292972; 148567314 619165044 174323484 208085151 416870802 397152375 394656903 -642512454 -199658574 -92776398 -213753801 -24936552 -1972806 5637624 353379717 265692168 1351915470; -353379717 -610850328 168276924 -481380522 -937121931 331153425 -446765457 398642334 -58441200 -213753801 412816224 -1972806 -91589097 146738226 356513922 265692168 -902292972; 148567314 292739670 168276924 409089282 194424573 -111045156 111045156 -194424573 -57113130 -5637624 -146738226 5637624 146738226 -186886158 -148567314 -168276924 -48740376; 43996686 -1157311764 -145605135 951060546 200234910 657624744 -200234910 1966203756 -657624744 148567314 -353379717 353379717 356513922 -148567314 -951060546 -43996686 -625257462; -145604940 1283977860 -145605135 -380146677 -192812253 51483000 -598107522 -598107522 192812253 174323484 168276924 265692168 265692168 -168276924 -43996686 380146677 840822780; 625257462 -970805040 -840822780 -406805802 673791447 -1288240458 1288240458 -673791447 84767382 -1351915470 902292972 1351915470 -902292972 -48740376 -625257462 840822780 -3089885298;;; 460031235 181044561 -200235080 1966203756 621238857 -610374156 14596467 593343783 -429339246 937121931 398642334 194424573 642512454 416870802 598107522 -192812253 673791447; 181044561 433258968 -1325286366 181044561 -383665524 -233798874 1474972794 233798874 1474972794 -111172944 62303424 227226474 111172944 227226474 1325286366 652096434 -254923656; -200235080 -1325286366 1102481811 -598107522 -667356618 -593343783 -93575838 604638918 -429339246 -446765457 394656903 397152375 -111045156 331153425 51483000 657624744 -1288240458; 1966203756 181044561 -598107522 460031235 621238857 -593343783 -429339246 610374156 14596467 -642512454 398642334 416870802 -937121931 194424573 200234910 -192812253 673791447; 621238857 -383665524 -667356618 621238857 -1097961756 884680578 355882902 -884680578 355882902 106724049 540185166 1599438162 -106724049 1599438162 667356618 174681702 570612; -610374156 -233798874 -593343783 -593343783 884680578 884680578 -729828036 2169096780 2169096780 143392542 143392542 248120826 78213360 78213360 604638918 604638918 -1043847012; 14596467 1474972794 -93575838 -429339246 355882902 -729828036 -355882902 -2169096780 729828036 103665396 -323900283 323900283 467136462 -103665396 429339246 -14596467 1375072050; 593343783 233798874 604638918 610374156 -884680578 2169096780 -2169096780 884680578 729828036 78213360 -143392542 -78213360 143392542 -248120826 -593343783 -604638918 1043847012; -429339246 1474972794 -429339246 14596467 355882902 2169096780 729828036 729828036 -355882902 -467136462 -323900283 -103665396 -103665396 323900283 93575838 -14596467 1375072050; 937121931 -111172944 -446765457 -642512454 106724049 143392542 103665396 78213360 -467136462 95452434 1095324978 -106124148 1217821950 -21883878 -111045156 199658574 427696644; 398642334 62303424 394656903 398642334 540185166 143392542 -323900283 -143392542 -323900283 1095324978 535076490 -105115176 -1095324978 -105115176 -394656903 57113130 415659930; 194424573 227226474 397152375 416870802 1599438162 248120826 323900283 -78213360 -103665396 -106124148 -105115176 391356375 21883878 -521766822 -331153425 -58441200 854420202; 642512454 111172944 -111045156 -937121931 -106724049 78213360 467136462 143392542 -103665396 1217821950 -1095324978 21883878 95452434 106124148 -446765457 -199658574 -427696644; 416870802 227226474 331153425 194424573 1599438162 78213360 -103665396 -248120826 323900283 -21883878 -105115176 -521766822 106124148 391356375 -397152375 -58441200 854420202; 598107522 1325286366 51483000 200234910 667356618 604638918 429339246 -593343783 93575838 -111045156 -394656903 -331153425 -446765457 -397152375 1102481811 -657624744 1288240458; -192812253 652096434 657624744 -192812253 174681702 604638918 -14596467 -604638918 -14596467 199658574 57113130 -58441200 -199658574 -58441200 -657624744 28252416 84767382; 673791447 -254923656 -1288240458 673791447 570612 -1043847012 1375072050 1043847012 1375072050 427696644 415659930 854420202 -427696644 854420202 1288240458 84767382 -7755384312;;; 460031235 181044561 1966203756 -200235080 -610374156 621238857 14596467 -429339246 593343783 398642334 937121931 194424573 416870802 642512454 -192812253 598107522 673791447; 181044561 433258968 181044561 -1325286366 -233798874 -383665524 1474972794 1474972794 233798874 62303424 -111172944 227226474 227226474 111172944 652096434 1325286366 -254923656; 1966203756 181044561 460031235 -598107522 -593343783 621238857 -429339246 14596467 610374156 398642334 -642512454 416870802 194424573 -937121931 -192812253 200234910 673791447; -200235080 -1325286366 -598107522 1102481811 -593343783 -667356618 -93575838 -429339246 604638918 394656903 -446765457 397152375 331153425 -111045156 657624744 51483000 -1288240458; -610374156 -233798874 -593343783 -593343783 884680578 884680578 -729828036 2169096780 2169096780 143392542 143392542 248120826 78213360 78213360 604638918 604638918 -1043847012; 621238857 -383665524 621238857 -667356618 884680578 -1097961756 355882902 355882902 -884680578 540185166 106724049 1599438162 1599438162 -106724049 174681702 667356618 570612; 14596467 1474972794 -429339246 -93575838 -729828036 355882902 -355882902 729828036 -2169096780 -323900283 103665396 323900283 -103665396 467136462 -14596467 429339246 1375072050; -429339246 1474972794 14596467 -429339246 2169096780 355882902 729828036 -355882902 729828036 -323900283 -467136462 -103665396 323900283 -103665396 -14596467 93575838 1375072050; 593343783 233798874 610374156 604638918 2169096780 -884680578 -2169096780 729828036 884680578 -143392542 78213360 -78213360 -248120826 143392542 -604638918 -593343783 1043847012; 398642334 62303424 398642334 394656903 143392542 540185166 -323900283 -323900283 -143392542 535076490 1095324978 -105115176 -105115176 -1095324978 57113130 -394656903 415659930; 937121931 -111172944 -642512454 -446765457 143392542 106724049 103665396 -467136462 78213360 1095324978 95452434 -106124148 -21883878 1217821950 199658574 -111045156 427696644; 194424573 227226474 416870802 397152375 248120826 1599438162 323900283 -103665396 -78213360 -105115176 -106124148 391356375 -521766822 21883878 -58441200 -331153425 854420202; 416870802 227226474 194424573 331153425 78213360 1599438162 -103665396 323900283 -248120826 -105115176 -21883878 -521766822 391356375 106124148 -58441200 -397152375 854420202; 642512454 111172944 -937121931 -111045156 78213360 -106724049 467136462 -103665396 143392542 -1095324978 1217821950 21883878 106124148 95452434 -199658574 -446765457 -427696644; -192812253 652096434 -192812253 657624744 604638918 174681702 -14596467 -14596467 -604638918 57113130 199658574 -58441200 -58441200 -199658574 28252416 -657624744 84767382; 598107522 1325286366 200234910 51483000 604638918 667356618 429339246 93575838 -593343783 -394656903 -111045156 -331153425 -397152375 -446765457 -657624744 1102481811 1288240458; 673791447 -254923656 673791447 -1288240458 -1043847012 570612 1375072050 1375072050 1043847012 415659930 427696644 854420202 854420202 -427696644 84767382 1288240458 -7755384312;;; -28252416 652096434 657624744 657624744 14596467 14596467 -174681702 -604638918 -604638918 58441200 58441200 -57113130 -199658574 -199658574 192812253 192812253 84767382; 652096434 -433258968 1325286366 1325286366 1474972794 1474972794 -383665524 -233798874 -233798874 227226474 227226474 62303424 -111172944 -111172944 181044561 181044561 254923656; 657624744 1325286366 -1102481811 51483000 -93575838 -429339246 -667356618 -604638918 -593343783 331153425 397152375 394656903 111045156 -446765457 -598107522 -200234910 1288240458; 657624744 1325286366 51483000 -1102481811 -429339246 -93575838 -667356618 -593343783 -604638918 397152375 331153425 394656903 -446765457 111045156 -200234910 -598107522 1288240458; 14596467 1474972794 -93575838 -429339246 355882902 -729828036 -355882902 -2169096780 729828036 103665396 -323900283 323900283 467136462 -103665396 429339246 -14596467 1375072050; 14596467 1474972794 -429339246 -93575838 -729828036 355882902 -355882902 729828036 -2169096780 -323900283 103665396 323900283 -103665396 467136462 -14596467 429339246 1375072050; -174681702 -383665524 -667356618 -667356618 -355882902 -355882902 1097961756 -884680578 -884680578 -1599438162 -1599438162 -540185166 -106724049 -106724049 -621238857 -621238857 570612; -604638918 -233798874 -604638918 -593343783 -2169096780 729828036 -884680578 -884680578 2169096780 -248120826 -78213360 -143392542 -143392542 78213360 610374156 593343783 -1043847012; -604638918 -233798874 -593343783 -604638918 729828036 -2169096780 -884680578 2169096780 -884680578 -78213360 -248120826 -143392542 78213360 -143392542 593343783 610374156 -1043847012; 58441200 227226474 331153425 397152375 103665396 -323900283 -1599438162 -248120826 -78213360 -391356375 521766822 105115176 106124148 21883878 -194424573 -416870802 854420202; 58441200 227226474 397152375 331153425 -323900283 103665396 -1599438162 -78213360 -248120826 521766822 -391356375 105115176 21883878 106124148 -416870802 -194424573 854420202; -57113130 62303424 394656903 394656903 323900283 323900283 -540185166 -143392542 -143392542 105115176 105115176 -535076490 -1095324978 -1095324978 -398642334 -398642334 415659930; -199658574 -111172944 111045156 -446765457 467136462 -103665396 -106724049 -143392542 78213360 106124148 21883878 -1095324978 -95452434 1217821950 -937121931 642512454 427696644; -199658574 -111172944 -446765457 111045156 -103665396 467136462 -106724049 78213360 -143392542 21883878 106124148 -1095324978 1217821950 -95452434 642512454 -937121931 427696644; 192812253 181044561 -598107522 -200234910 429339246 -14596467 -621238857 610374156 593343783 -194424573 -416870802 -398642334 -937121931 642512454 -460031235 -1966203756 673791447; 192812253 181044561 -200234910 -598107522 -14596467 429339246 -621238857 593343783 610374156 -416870802 -194424573 -398642334 642512454 -937121931 -1966203756 -460031235 673791447; 84767382 254923656 1288240458 1288240458 1375072050 1375072050 570612 -1043847012 -1043847012 854420202 854420202 415659930 427696644 427696644 673791447 673791447 7755384312;;; -1102481811 1325286366 657624744 200234910 593343783 -429339246 -604638918 -667356618 93575838 331153425 446765457 111045156 394656903 -397152375 -598107522 -51483000 1288240458; 1325286366 -433258968 652096434 -181044561 233798874 1474972794 -233798874 -383665524 -1474972794 227226474 111172944 -111172944 62303424 -227226474 181044561 -1325286366 254923656; 657624744 652096434 -28252416 -192812253 604638918 14596467 -604638918 -174681702 -14596467 58441200 199658574 -199658574 -57113130 -58441200 192812253 -657624744 84767382; 200234910 -181044561 -192812253 -460031235 610374156 -429339246 -593343783 621238857 -14596467 416870802 -937121931 -642512454 398642334 -194424573 1966203756 -598107522 -673791447; 593343783 233798874 604638918 610374156 -884680578 2169096780 -2169096780 884680578 729828036 78213360 -143392542 -78213360 143392542 -248120826 -593343783 -604638918 1043847012; -429339246 1474972794 14596467 -429339246 2169096780 355882902 729828036 -355882902 729828036 -323900283 -467136462 -103665396 323900283 -103665396 -14596467 93575838 1375072050; -604638918 -233798874 -604638918 -593343783 -2169096780 729828036 -884680578 -884680578 2169096780 -248120826 -78213360 -143392542 -143392542 78213360 610374156 593343783 -1043847012; -667356618 -383665524 -174681702 621238857 884680578 -355882902 -884680578 1097961756 355882902 -1599438162 106724049 -106724049 -540185166 1599438162 -621238857 667356618 570612; 93575838 -1474972794 -14596467 -14596467 729828036 729828036 2169096780 355882902 355882902 -103665396 -103665396 -467136462 -323900283 -323900283 -429339246 -429339246 -1375072050; 331153425 227226474 58441200 416870802 78213360 -323900283 -248120826 -1599438162 -103665396 -391356375 -21883878 106124148 105115176 -521766822 -194424573 -397152375 854420202; 446765457 111172944 199658574 -937121931 -143392542 -467136462 -78213360 106724049 -103665396 -21883878 -95452434 -1217821950 1095324978 106124148 -642512454 111045156 -427696644; 111045156 -111172944 -199658574 -642512454 -78213360 -103665396 -143392542 -106724049 -467136462 106124148 -1217821950 -95452434 -1095324978 -21883878 -937121931 446765457 427696644; 394656903 62303424 -57113130 398642334 143392542 323900283 -143392542 -540185166 -323900283 105115176 1095324978 -1095324978 -535076490 -105115176 -398642334 -394656903 415659930; -397152375 -227226474 -58441200 -194424573 -248120826 -103665396 78213360 1599438162 -323900283 -521766822 106124148 -21883878 -105115176 -391356375 416870802 331153425 -854420202; -598107522 181044561 192812253 1966203756 -593343783 -14596467 610374156 -621238857 -429339246 -194424573 -642512454 -937121931 -398642334 416870802 -460031235 200235080 673791447; -51483000 -1325286366 -657624744 -598107522 -604638918 93575838 593343783 667356618 -429339246 -397152375 111045156 446765457 -394656903 331153425 200235080 -1102481811 -1288240458; 1288240458 254923656 84767382 -673791447 1043847012 1375072050 -1043847012 570612 -1375072050 854420202 -427696644 427696644 415659930 -854420202 673791447 -1288240458 7755384312;;; -1102481811 1325286366 200234910 657624744 -429339246 593343783 -604638918 93575838 -667356618 446765457 331153425 111045156 -397152375 394656903 -51483000 -598107522 1288240458; 1325286366 -433258968 -181044561 652096434 1474972794 233798874 -233798874 -1474972794 -383665524 111172944 227226474 -111172944 -227226474 62303424 -1325286366 181044561 254923656; 200234910 -181044561 -460031235 -192812253 -429339246 610374156 -593343783 -14596467 621238857 -937121931 416870802 -642512454 -194424573 398642334 -598107522 1966203756 -673791447; 657624744 652096434 -192812253 -28252416 14596467 604638918 -604638918 -14596467 -174681702 199658574 58441200 -199658574 -58441200 -57113130 -657624744 192812253 84767382; -429339246 1474972794 -429339246 14596467 355882902 2169096780 729828036 729828036 -355882902 -467136462 -323900283 -103665396 -103665396 323900283 93575838 -14596467 1375072050; 593343783 233798874 610374156 604638918 2169096780 -884680578 -2169096780 729828036 884680578 -143392542 78213360 -78213360 -248120826 143392542 -604638918 -593343783 1043847012; -604638918 -233798874 -593343783 -604638918 729828036 -2169096780 -884680578 2169096780 -884680578 -78213360 -248120826 -143392542 78213360 -143392542 593343783 610374156 -1043847012; 93575838 -1474972794 -14596467 -14596467 729828036 729828036 2169096780 355882902 355882902 -103665396 -103665396 -467136462 -323900283 -323900283 -429339246 -429339246 -1375072050; -667356618 -383665524 621238857 -174681702 -355882902 884680578 -884680578 355882902 1097961756 106724049 -1599438162 -106724049 1599438162 -540185166 667356618 -621238857 570612; 446765457 111172944 -937121931 199658574 -467136462 -143392542 -78213360 -103665396 106724049 -95452434 -21883878 -1217821950 106124148 1095324978 111045156 -642512454 -427696644; 331153425 227226474 416870802 58441200 -323900283 78213360 -248120826 -103665396 -1599438162 -21883878 -391356375 106124148 -521766822 105115176 -397152375 -194424573 854420202; 111045156 -111172944 -642512454 -199658574 -103665396 -78213360 -143392542 -467136462 -106724049 -1217821950 106124148 -95452434 -21883878 -1095324978 446765457 -937121931 427696644; -397152375 -227226474 -194424573 -58441200 -103665396 -248120826 78213360 -323900283 1599438162 106124148 -521766822 -21883878 -391356375 -105115176 331153425 416870802 -854420202; 394656903 62303424 398642334 -57113130 323900283 143392542 -143392542 -323900283 -540185166 1095324978 105115176 -1095324978 -105115176 -535076490 -394656903 -398642334 415659930; -51483000 -1325286366 -598107522 -657624744 93575838 -604638918 593343783 -429339246 667356618 111045156 -397152375 446765457 331153425 -394656903 -1102481811 200234910 -1288240458; -598107522 181044561 1966203756 192812253 -14596467 -593343783 610374156 -429339246 -621238857 -642512454 -194424573 -937121931 416870802 -398642334 200234910 -460031235 673791447; 1288240458 254923656 -673791447 84767382 1375072050 1043847012 -1043847012 -1375072050 570612 -427696644 854420202 427696644 -854420202 415659930 -1288240458 673791447 7755384312;;; 481380522 610850328 356513922 353379717 937121931 398642334 58441200 331153425 446765457 -91589097 -412816224 -146738226 -213753801 1972806 168276924 -265692168 902292972; 610850328 -149034906 610850328 -619165044 -111172944 62303424 227226474 227226474 111172944 -221664798 -105176400 1027029102 1027029102 105176400 292739670 619165044 -452101062; 356513922 610850328 481380522 265692168 -446765457 398642334 331153425 58441200 -937121931 -91589097 -1972806 -213753801 -146738226 412816224 168276924 -353379717 902292972; 353379717 -619165044 265692168 -208085151 -642512454 394656903 397152375 416870802 199658574 -24936552 -1972806 -92776398 -213753801 -5637624 148567314 174323484 -1351915470; 937121931 -111172944 -446765457 -642512454 106724049 143392542 103665396 78213360 -467136462 95452434 1095324978 -106124148 1217821950 -21883878 -111045156 199658574 427696644; 398642334 62303424 398642334 394656903 143392542 540185166 -323900283 -323900283 -143392542 535076490 1095324978 -105115176 -105115176 -1095324978 57113130 -394656903 415659930; 58441200 227226474 331153425 397152375 103665396 -323900283 -1599438162 -248120826 -78213360 -391356375 521766822 105115176 106124148 21883878 -194424573 -416870802 854420202; 331153425 227226474 58441200 416870802 78213360 -323900283 -248120826 -1599438162 -103665396 -391356375 -21883878 106124148 105115176 -521766822 -194424573 -397152375 854420202; 446765457 111172944 -937121931 199658574 -467136462 -143392542 -78213360 -103665396 106724049 -95452434 -21883878 -1217821950 106124148 1095324978 111045156 -642512454 -427696644; -91589097 -221664798 -91589097 -24936552 95452434 535076490 -391356375 -391356375 -95452434 157558812 -156062112 -271819500 -271819500 156062112 186886158 24936552 -447778236; -412816224 -105176400 -1972806 -1972806 1095324978 1095324978 521766822 -21883878 -21883878 -156062112 -156062112 32813898 -87103974 -87103974 -5637624 -5637624 1058406348; -146738226 1027029102 -213753801 -92776398 -106124148 -105115176 105115176 106124148 -1217821950 -271819500 32813898 271819500 -32813898 87103974 146738226 213753801 497793954; -213753801 1027029102 -146738226 -213753801 1217821950 -105115176 106124148 105115176 106124148 -271819500 -87103974 -32813898 271819500 -32813898 146738226 92776398 497793954; 1972806 105176400 412816224 -5637624 -21883878 -1095324978 21883878 -521766822 1095324978 156062112 -87103974 87103974 -32813898 -156062112 5637624 -1972806 -1058406348; 168276924 292739670 168276924 148567314 -111045156 57113130 -194424573 -194424573 111045156 186886158 -5637624 146738226 146738226 5637624 -409089282 -148567314 -48740376; -265692168 619165044 -353379717 174323484 199658574 -394656903 -416870802 -397152375 -642512454 24936552 -5637624 213753801 92776398 -1972806 -148567314 -208085151 1351915470; 902292972 -452101062 902292972 -1351915470 427696644 415659930 854420202 854420202 -427696644 -447778236 1058406348 497793954 497793954 -1058406348 -48740376 1351915470 -1343559726;;; 481380522 610850328 353379717 356513922 398642334 937121931 58441200 446765457 331153425 -412816224 -91589097 -146738226 1972806 -213753801 -265692168 168276924 902292972; 610850328 -149034906 -619165044 610850328 62303424 -111172944 227226474 111172944 227226474 -105176400 -221664798 1027029102 105176400 1027029102 619165044 292739670 -452101062; 353379717 -619165044 -208085151 265692168 394656903 -642512454 397152375 199658574 416870802 -1972806 -24936552 -92776398 -5637624 -213753801 174323484 148567314 -1351915470; 356513922 610850328 265692168 481380522 398642334 -446765457 331153425 -937121931 58441200 -1972806 -91589097 -213753801 412816224 -146738226 -353379717 168276924 902292972; 398642334 62303424 394656903 398642334 540185166 143392542 -323900283 -143392542 -323900283 1095324978 535076490 -105115176 -1095324978 -105115176 -394656903 57113130 415659930; 937121931 -111172944 -642512454 -446765457 143392542 106724049 103665396 -467136462 78213360 1095324978 95452434 -106124148 -21883878 1217821950 199658574 -111045156 427696644; 58441200 227226474 397152375 331153425 -323900283 103665396 -1599438162 -78213360 -248120826 521766822 -391356375 105115176 21883878 106124148 -416870802 -194424573 854420202; 446765457 111172944 199658574 -937121931 -143392542 -467136462 -78213360 106724049 -103665396 -21883878 -95452434 -1217821950 1095324978 106124148 -642512454 111045156 -427696644; 331153425 227226474 416870802 58441200 -323900283 78213360 -248120826 -103665396 -1599438162 -21883878 -391356375 106124148 -521766822 105115176 -397152375 -194424573 854420202; -412816224 -105176400 -1972806 -1972806 1095324978 1095324978 521766822 -21883878 -21883878 -156062112 -156062112 32813898 -87103974 -87103974 -5637624 -5637624 1058406348; -91589097 -221664798 -24936552 -91589097 535076490 95452434 -391356375 -95452434 -391356375 -156062112 157558812 -271819500 156062112 -271819500 24936552 186886158 -447778236; -146738226 1027029102 -92776398 -213753801 -105115176 -106124148 105115176 -1217821950 106124148 32813898 -271819500 271819500 87103974 -32813898 213753801 146738226 497793954; 1972806 105176400 -5637624 412816224 -1095324978 -21883878 21883878 1095324978 -521766822 -87103974 156062112 87103974 -156062112 -32813898 -1972806 5637624 -1058406348; -213753801 1027029102 -213753801 -146738226 -105115176 1217821950 106124148 106124148 105115176 -87103974 -271819500 -32813898 -32813898 271819500 92776398 146738226 497793954; -265692168 619165044 174323484 -353379717 -394656903 199658574 -416870802 -642512454 -397152375 -5637624 24936552 213753801 -1972806 92776398 -208085151 -148567314 1351915470; 168276924 292739670 148567314 168276924 57113130 -111045156 -194424573 111045156 -194424573 -5637624 186886158 146738226 5637624 146738226 -148567314 -409089282 -48740376; 902292972 -452101062 -1351915470 902292972 415659930 427696644 854420202 -427696644 854420202 1058406348 -447778236 497793954 -1058406348 497793954 1351915470 -48740376 -1343559726;;; 409089282 292739670 148567314 148567314 194424573 194424573 -57113130 111045156 111045156 -146738226 -146738226 -186886158 5637624 5637624 -168276924 -168276924 -48740376; 292739670 149034906 619165044 619165044 227226474 227226474 62303424 -111172944 -111172944 1027029102 1027029102 -221664798 -105176400 -105176400 610850328 610850328 452101062; 148567314 619165044 208085151 174323484 397152375 416870802 394656903 -199658574 -642512454 -213753801 -92776398 -24936552 5637624 -1972806 265692168 353379717 1351915470; 148567314 619165044 174323484 208085151 416870802 397152375 394656903 -642512454 -199658574 -92776398 -213753801 -24936552 -1972806 5637624 353379717 265692168 1351915470; 194424573 227226474 397152375 416870802 1599438162 248120826 323900283 -78213360 -103665396 -106124148 -105115176 391356375 21883878 -521766822 -331153425 -58441200 854420202; 194424573 227226474 416870802 397152375 248120826 1599438162 323900283 -103665396 -78213360 -105115176 -106124148 391356375 -521766822 21883878 -58441200 -331153425 854420202; -57113130 62303424 394656903 394656903 323900283 323900283 -540185166 -143392542 -143392542 105115176 105115176 -535076490 -1095324978 -1095324978 -398642334 -398642334 415659930; 111045156 -111172944 -199658574 -642512454 -78213360 -103665396 -143392542 -106724049 -467136462 106124148 -1217821950 -95452434 -1095324978 -21883878 -937121931 446765457 427696644; 111045156 -111172944 -642512454 -199658574 -103665396 -78213360 -143392542 -467136462 -106724049 -1217821950 106124148 -95452434 -21883878 -1095324978 446765457 -937121931 427696644; -146738226 1027029102 -213753801 -92776398 -106124148 -105115176 105115176 106124148 -1217821950 -271819500 32813898 271819500 -32813898 87103974 146738226 213753801 497793954; -146738226 1027029102 -92776398 -213753801 -105115176 -106124148 105115176 -1217821950 106124148 32813898 -271819500 271819500 87103974 -32813898 213753801 146738226 497793954; -186886158 -221664798 -24936552 -24936552 391356375 391356375 -535076490 -95452434 -95452434 271819500 271819500 -157558812 156062112 156062112 91589097 91589097 -447778236; 5637624 -105176400 5637624 -1972806 21883878 -521766822 -1095324978 -1095324978 -21883878 -32813898 87103974 156062112 156062112 -87103974 412816224 1972806 1058406348; 5637624 -105176400 -1972806 5637624 -521766822 21883878 -1095324978 -21883878 -1095324978 87103974 -32813898 156062112 -87103974 156062112 1972806 412816224 1058406348; -168276924 610850328 265692168 353379717 -331153425 -58441200 -398642334 -937121931 446765457 146738226 213753801 91589097 412816224 1972806 -481380522 -356513922 902292972; -168276924 610850328 353379717 265692168 -58441200 -331153425 -398642334 446765457 -937121931 213753801 146738226 91589097 1972806 412816224 -356513922 -481380522 902292972; -48740376 452101062 1351915470 1351915470 854420202 854420202 415659930 427696644 427696644 497793954 497793954 -447778236 1058406348 1058406348 902292972 902292972 1343559726;;; 208085151 619165044 148567314 -353379717 642512454 416870802 -199658574 394656903 -397152375 -213753801 1972806 5637624 -24936552 92776398 265692168 -174323484 1351915470; 619165044 149034906 292739670 -610850328 111172944 227226474 -111172944 62303424 -227226474 1027029102 105176400 -105176400 -221664798 -1027029102 610850328 -619165044 452101062; 148567314 292739670 409089282 168276924 -111045156 194424573 111045156 -57113130 -194424573 -146738226 -5637624 5637624 -186886158 146738226 -168276924 -148567314 -48740376; -353379717 -610850328 168276924 -481380522 -937121931 331153425 -446765457 398642334 -58441200 -213753801 412816224 -1972806 -91589097 146738226 356513922 265692168 -902292972; 642512454 111172944 -111045156 -937121931 -106724049 78213360 467136462 143392542 -103665396 1217821950 -1095324978 21883878 95452434 106124148 -446765457 -199658574 -427696644; 416870802 227226474 194424573 331153425 78213360 1599438162 -103665396 323900283 -248120826 -105115176 -21883878 -521766822 391356375 106124148 -58441200 -397152375 854420202; -199658574 -111172944 111045156 -446765457 467136462 -103665396 -106724049 -143392542 78213360 106124148 21883878 -1095324978 -95452434 1217821950 -937121931 642512454 427696644; 394656903 62303424 -57113130 398642334 143392542 323900283 -143392542 -540185166 -323900283 105115176 1095324978 -1095324978 -535076490 -105115176 -398642334 -394656903 415659930; -397152375 -227226474 -194424573 -58441200 -103665396 -248120826 78213360 -323900283 1599438162 106124148 -521766822 -21883878 -391356375 -105115176 331153425 416870802 -854420202; -213753801 1027029102 -146738226 -213753801 1217821950 -105115176 106124148 105115176 106124148 -271819500 -87103974 -32813898 271819500 -32813898 146738226 92776398 497793954; 1972806 105176400 -5637624 412816224 -1095324978 -21883878 21883878 1095324978 -521766822 -87103974 156062112 87103974 -156062112 -32813898 -1972806 5637624 -1058406348; 5637624 -105176400 5637624 -1972806 21883878 -521766822 -1095324978 -1095324978 -21883878 -32813898 87103974 156062112 156062112 -87103974 412816224 1972806 1058406348; -24936552 -221664798 -186886158 -91589097 95452434 391356375 -95452434 -535076490 -391356375 271819500 -156062112 156062112 -157558812 -271819500 91589097 24936552 -447778236; 92776398 -1027029102 146738226 146738226 106124148 106124148 1217821950 -105115176 -105115176 -32813898 -32813898 -87103974 -271819500 -271819500 -213753801 -213753801 -497793954; 265692168 610850328 -168276924 356513922 -446765457 -58441200 -937121931 -398642334 331153425 146738226 -1972806 412816224 91589097 -213753801 -481380522 -353379717 902292972; -174323484 -619165044 -148567314 265692168 -199658574 -397152375 642512454 -394656903 416870802 92776398 5637624 1972806 24936552 -213753801 -353379717 208085151 -1351915470; 1351915470 452101062 -48740376 -902292972 -427696644 854420202 427696644 415659930 -854420202 497793954 -1058406348 1058406348 -447778236 -497793954 902292972 -1351915470 1343559726;;; 208085151 619165044 -353379717 148567314 416870802 642512454 -199658574 -397152375 394656903 1972806 -213753801 5637624 92776398 -24936552 -174323484 265692168 1351915470; 619165044 149034906 -610850328 292739670 227226474 111172944 -111172944 -227226474 62303424 105176400 1027029102 -105176400 -1027029102 -221664798 -619165044 610850328 452101062; -353379717 -610850328 -481380522 168276924 331153425 -937121931 -446765457 -58441200 398642334 412816224 -213753801 -1972806 146738226 -91589097 265692168 356513922 -902292972; 148567314 292739670 168276924 409089282 194424573 -111045156 111045156 -194424573 -57113130 -5637624 -146738226 5637624 146738226 -186886158 -148567314 -168276924 -48740376; 416870802 227226474 331153425 194424573 1599438162 78213360 -103665396 -248120826 323900283 -21883878 -105115176 -521766822 106124148 391356375 -397152375 -58441200 854420202; 642512454 111172944 -937121931 -111045156 78213360 -106724049 467136462 -103665396 143392542 -1095324978 1217821950 21883878 106124148 95452434 -199658574 -446765457 -427696644; -199658574 -111172944 -446765457 111045156 -103665396 467136462 -106724049 78213360 -143392542 21883878 106124148 -1095324978 1217821950 -95452434 642512454 -937121931 427696644; -397152375 -227226474 -58441200 -194424573 -248120826 -103665396 78213360 1599438162 -323900283 -521766822 106124148 -21883878 -105115176 -391356375 416870802 331153425 -854420202; 394656903 62303424 398642334 -57113130 323900283 143392542 -143392542 -323900283 -540185166 1095324978 105115176 -1095324978 -105115176 -535076490 -394656903 -398642334 415659930; 1972806 105176400 412816224 -5637624 -21883878 -1095324978 21883878 -521766822 1095324978 156062112 -87103974 87103974 -32813898 -156062112 5637624 -1972806 -1058406348; -213753801 1027029102 -213753801 -146738226 -105115176 1217821950 106124148 106124148 105115176 -87103974 -271819500 -32813898 -32813898 271819500 92776398 146738226 497793954; 5637624 -105176400 -1972806 5637624 -521766822 21883878 -1095324978 -21883878 -1095324978 87103974 -32813898 156062112 -87103974 156062112 1972806 412816224 1058406348; 92776398 -1027029102 146738226 146738226 106124148 106124148 1217821950 -105115176 -105115176 -32813898 -32813898 -87103974 -271819500 -271819500 -213753801 -213753801 -497793954; -24936552 -221664798 -91589097 -186886158 391356375 95452434 -95452434 -391356375 -535076490 -156062112 271819500 156062112 -271819500 -157558812 24936552 91589097 -447778236; -174323484 -619165044 265692168 -148567314 -397152375 -199658574 642512454 416870802 -394656903 5637624 92776398 1972806 -213753801 24936552 208085151 -353379717 -1351915470; 265692168 610850328 356513922 -168276924 -58441200 -446765457 -937121931 331153425 -398642334 -1972806 146738226 412816224 -213753801 91589097 -353379717 -481380522 902292972; 1351915470 452101062 -902292972 -48740376 854420202 -427696644 427696644 -854420202 415659930 -1058406348 497793954 1058406348 -497793954 -447778236 -1351915470 902292972 1343559726;;; -380146677 1283977860 -145605135 43996686 598107522 -192812253 192812253 -598107522 -51483000 168276924 -265692168 -168276924 265692168 -174323484 380146677 145605135 840822780; 1283977860 -662700438 1283977860 -1157311764 1325286366 652096434 181044561 181044561 -1325286366 292739670 619165044 610850328 610850328 -619165044 677467212 1157311764 970805040; -145605135 1283977860 -380146677 -145605135 51483000 -192812253 -598107522 192812253 -598107522 168276924 174323484 265692168 -168276924 265692168 380146677 -43996686 840822780; 43996686 -1157311764 -145605135 951060546 200234910 657624744 -200234910 1966203756 -657624744 148567314 -353379717 353379717 356513922 -148567314 -951060546 -43996686 -625257462; 598107522 1325286366 51483000 200234910 667356618 604638918 429339246 -593343783 93575838 -111045156 -394656903 -331153425 -446765457 -397152375 1102481811 -657624744 1288240458; -192812253 652096434 -192812253 657624744 604638918 174681702 -14596467 -14596467 -604638918 57113130 199658574 -58441200 -58441200 -199658574 28252416 -657624744 84767382; 192812253 181044561 -598107522 -200234910 429339246 -14596467 -621238857 610374156 593343783 -194424573 -416870802 -398642334 -937121931 642512454 -460031235 -1966203756 673791447; -598107522 181044561 192812253 1966203756 -593343783 -14596467 610374156 -621238857 -429339246 -194424573 -642512454 -937121931 -398642334 416870802 -460031235 200235080 673791447; -51483000 -1325286366 -598107522 -657624744 93575838 -604638918 593343783 -429339246 667356618 111045156 -397152375 446765457 331153425 -394656903 -1102481811 200234910 -1288240458; 168276924 292739670 168276924 148567314 -111045156 57113130 -194424573 -194424573 111045156 186886158 -5637624 146738226 146738226 5637624 -409089282 -148567314 -48740376; -265692168 619165044 174323484 -353379717 -394656903 199658574 -416870802 -642512454 -397152375 -5637624 24936552 213753801 -1972806 92776398 -208085151 -148567314 1351915470; -168276924 610850328 265692168 353379717 -331153425 -58441200 -398642334 -937121931 446765457 146738226 213753801 91589097 412816224 1972806 -481380522 -356513922 902292972; 265692168 610850328 -168276924 356513922 -446765457 -58441200 -937121931 -398642334 331153425 146738226 -1972806 412816224 91589097 -213753801 -481380522 -353379717 902292972; -174323484 -619165044 265692168 -148567314 -397152375 -199658574 642512454 416870802 -394656903 5637624 92776398 1972806 -213753801 24936552 208085151 -353379717 -1351915470; 380146677 677467212 380146677 -951060546 1102481811 28252416 -460031235 -460031235 -1102481811 -409089282 -208085151 -481380522 -481380522 208085151 415144530 951060546 -406805802; 145605135 1157311764 -43996686 -43996686 -657624744 -657624744 -1966203756 200235080 200234910 -148567314 -148567314 -356513922 -353379717 -353379717 951060546 951060546 625257462; 840822780 970805040 840822780 -625257462 1288240458 84767382 673791447 673791447 -1288240458 -48740376 1351915470 902292972 902292972 -1351915470 -406805802 625257462 3089885298;;; -380146677 1283977860 43996686 -145604940 -192812253 598107522 192812253 -51483000 -598107522 -265692168 168276924 -168276924 -174323484 265692168 145605135 380146677 840822780; 1283977860 -662700438 -1157311764 1283977860 652096434 1325286366 181044561 -1325286366 181044561 619165044 292739670 610850328 -619165044 610850328 1157311764 677467212 970805040; 43996686 -1157311764 951060546 -145605135 657624744 200234910 -200234910 -657624744 1966203756 -353379717 148567314 353379717 -148567314 356513922 -43996686 -951060546 -625257462; -145604940 1283977860 -145605135 -380146677 -192812253 51483000 -598107522 -598107522 192812253 174323484 168276924 265692168 265692168 -168276924 -43996686 380146677 840822780; -192812253 652096434 657624744 -192812253 174681702 604638918 -14596467 -604638918 -14596467 199658574 57113130 -58441200 -199658574 -58441200 -657624744 28252416 84767382; 598107522 1325286366 200234910 51483000 604638918 667356618 429339246 93575838 -593343783 -394656903 -111045156 -331153425 -397152375 -446765457 -657624744 1102481811 1288240458; 192812253 181044561 -200234910 -598107522 -14596467 429339246 -621238857 593343783 610374156 -416870802 -194424573 -398642334 642512454 -937121931 -1966203756 -460031235 673791447; -51483000 -1325286366 -657624744 -598107522 -604638918 93575838 593343783 667356618 -429339246 -397152375 111045156 446765457 -394656903 331153425 200235080 -1102481811 -1288240458; -598107522 181044561 1966203756 192812253 -14596467 -593343783 610374156 -429339246 -621238857 -642512454 -194424573 -937121931 416870802 -398642334 200234910 -460031235 673791447; -265692168 619165044 -353379717 174323484 199658574 -394656903 -416870802 -397152375 -642512454 24936552 -5637624 213753801 92776398 -1972806 -148567314 -208085151 1351915470; 168276924 292739670 148567314 168276924 57113130 -111045156 -194424573 111045156 -194424573 -5637624 186886158 146738226 5637624 146738226 -148567314 -409089282 -48740376; -168276924 610850328 353379717 265692168 -58441200 -331153425 -398642334 446765457 -937121931 213753801 146738226 91589097 1972806 412816224 -356513922 -481380522 902292972; -174323484 -619165044 -148567314 265692168 -199658574 -397152375 642512454 -394656903 416870802 92776398 5637624 1972806 24936552 -213753801 -353379717 208085151 -1351915470; 265692168 610850328 356513922 -168276924 -58441200 -446765457 -937121931 331153425 -398642334 -1972806 146738226 412816224 -213753801 91589097 -353379717 -481380522 902292972; 145605135 1157311764 -43996686 -43996686 -657624744 -657624744 -1966203756 200235080 200234910 -148567314 -148567314 -356513922 -353379717 -353379717 951060546 951060546 625257462; 380146677 677467212 -951060546 380146677 28252416 1102481811 -460031235 -1102481811 -460031235 -208085151 -409089282 -481380522 208085151 -481380522 951060546 415144530 -406805802; 840822780 970805040 -625257462 840822780 84767382 1288240458 673791447 -1288240458 673791447 1351915470 -48740376 902292972 -1351915470 902292972 625257462 -406805802 3089885298;;; -406805802 -970805040 625257462 625257462 673791447 673791447 84767382 1288240458 1288240458 902292972 902292972 -48740376 1351915470 1351915470 840822780 840822780 -3089885298; -970805040 -7047565380 -970805040 -970805040 -254923656 -254923656 254923656 254923656 254923656 -452101062 -452101062 452101062 452101062 452101062 970805040 970805040 -14863294830; 625257462 -970805040 -406805802 -840822780 -1288240458 673791447 1288240458 84767382 -673791447 902292972 -1351915470 1351915470 -48740376 -902292972 840822780 -625257462 -3089885298; 625257462 -970805040 -840822780 -406805802 673791447 -1288240458 1288240458 -673791447 84767382 -1351915470 902292972 1351915470 -902292972 -48740376 -625257462 840822780 -3089885298; 673791447 -254923656 -1288240458 673791447 570612 -1043847012 1375072050 1043847012 1375072050 427696644 415659930 854420202 -427696644 854420202 1288240458 84767382 -7755384312; 673791447 -254923656 673791447 -1288240458 -1043847012 570612 1375072050 1375072050 1043847012 415659930 427696644 854420202 854420202 -427696644 84767382 1288240458 -7755384312; 84767382 254923656 1288240458 1288240458 1375072050 1375072050 570612 -1043847012 -1043847012 854420202 854420202 415659930 427696644 427696644 673791447 673791447 7755384312; 1288240458 254923656 84767382 -673791447 1043847012 1375072050 -1043847012 570612 -1375072050 854420202 -427696644 427696644 415659930 -854420202 673791447 -1288240458 7755384312; 1288240458 254923656 -673791447 84767382 1375072050 1043847012 -1043847012 -1375072050 570612 -427696644 854420202 427696644 -854420202 415659930 -1288240458 673791447 7755384312; 902292972 -452101062 902292972 -1351915470 427696644 415659930 854420202 854420202 -427696644 -447778236 1058406348 497793954 497793954 -1058406348 -48740376 1351915470 -1343559726; 902292972 -452101062 -1351915470 902292972 415659930 427696644 854420202 -427696644 854420202 1058406348 -447778236 497793954 -1058406348 497793954 1351915470 -48740376 -1343559726; -48740376 452101062 1351915470 1351915470 854420202 854420202 415659930 427696644 427696644 497793954 497793954 -447778236 1058406348 1058406348 902292972 902292972 1343559726; 1351915470 452101062 -48740376 -902292972 -427696644 854420202 427696644 415659930 -854420202 497793954 -1058406348 1058406348 -447778236 -497793954 902292972 -1351915470 1343559726; 1351915470 452101062 -902292972 -48740376 854420202 -427696644 427696644 -854420202 415659930 -1058406348 497793954 1058406348 -497793954 -447778236 -1351915470 902292972 1343559726; 840822780 970805040 840822780 -625257462 1288240458 84767382 673791447 673791447 -1288240458 -48740376 1351915470 902292972 902292972 -1351915470 -406805802 625257462 3089885298; 840822780 970805040 -625257462 840822780 84767382 1288240458 673791447 -1288240458 673791447 1351915470 -48740376 902292972 -1351915470 902292972 625257462 -406805802 3089885298; -3089885298 -14863294830 -3089885298 -3089885298 -7755384312 -7755384312 7755384312 7755384312 7755384312 -1343559726 -1343559726 1343559726 1343559726 1343559726 3089885298 3089885298 0]
#  Local bound
L_W3 = 266909373444
#  Bloch vectors: Normalize /@ PolyhedronData["PentakisDodecahedron", "VertexCoordinates"][[{2, 3, 7, 8, 11, 12, 13, 14, 15, 18, 20, 23, 24, 25, 28, 30}]] (Mathematica)
#  Quantum value
Q_W3 = 83853551124+281317132252/√5+4√(7540489261402418942521/3+15352498822690513718222/(3√5))
@printf("%.2e\n", Q_W3) # 4.87e11
@printf("%.16f\n", L_W3/Q_W3) # 0.5482357204758262

#  Shrinking factors in Appendix A
#  η₆² is the largest root of 1 - 30 X + 45 X²
η₆² = maximum(real.(roots(Polynomial(BigInt[1, -30, 45]))))
@printf("%.16f\n", η₆²) # 0.6314757303333053
#  η₁₆² is the largest root of 1 - 40 X + 530 X² - 2480 X³ + 2245 X⁴
η₁₆² = maximum(real.(roots(Polynomial(BigInt[1, -40, 530, -2480, 2245]))))
@printf("%.16f\n", η₁₆²) # 0.8511948093773854
#  η₄₆² is the largest root of 81 - 3024 X + 16794 X² - 29640 X³ + 16045 X⁴
η₄₆² = maximum(real.(roots(Polynomial(BigInt[81, -3024, 16794, -29640, 16045]))))
@printf("%.16f\n", η₄₆²) # 0.9440979216955705
#  η₄₀₆² is the largest root of 39867233981740371441 - 13667620293059142821328 X + 886093367252414293199844 X² - 20866562027961544392976512 X³ + 189287869097128202696654766 X⁴ - 585794306319313213442097360 X⁵ + 818603037305132157550840500 X⁶ - 537890810619897345676572000 X⁷ + 135788438604913017600663625 X⁸
η₄₀₆² = maximum(real.(roots(Polynomial(BigInt[39867233981740371441, -13667620293059142821328, 886093367252414293199844, -20866562027961544392976512, 189287869097128202696654766, -585794306319313213442097360, 818603037305132157550840500, -537890810619897345676572000, 135788438604913017600663625]))))
@printf("%.16f\n", η₄₀₆²) # 0.9935335954279787

